From O(3) to Cubic CFT: Conformal Perturbation and the Large Charge Sector

The Cubic CFT can be understood as the O(3) invariant CFT perturbed by a slightly relevant operator. In this paper, we use conformal perturbation theory together with the conformal data of the O(3) vector model to compute the anomalous dimension of scalar bilinear operators of the Cubic CFT. When the $Z_2$ symmetry that flips the signs of $\phi_i$ is gauged, the Cubic model describes a certain phase transition of a quantum dimer model. The scalar bilinear operators are the order parameters of this phase transition. Based on the conformal data of the O(3) CFT, we determine the correction to the critical exponent as $\eta_{*}^{Cubic}-\eta_{*}^{O(3)}\approx -0.0215(49)$. The O(3) data is obtained using the numerical conformal bootstrap method to study all four-point correlators involving the four operators: $v=\phi_i$, $s=\sum_i \phi_i\phi_i$ and the leading scalar operators with O(3) isospin $j=2$ and 4. According to large charge effective theory, the leading operator with charge $Q$ has scaling dimension $\Delta_{Q}=c_{3/2} Q^{3/2}+c_{1/2}Q^{1/2}$. We find a good match with this prediction up to isospin $j=6$ for spin 0 and 2 and measured the coefficients $c_{3/2}$ and $c_{1/2}$.

==> EFM_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    796217,      18651]
NotebookOptionsPosition[    795429,      18625]
NotebookOutlinePosition[    795771,      18640]
CellTagsIndexPosition[    795728,      18637]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Large charge operators from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "max"], ",", 
    SubscriptBox["p", "min"], ",", 
    SubscriptBox["p", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "af77ca5e-3bab-443a-a5fa-b72b8b43c9e0"]
}], "Subsection",
 CellChangeTimes->{{3.9078773230532484`*^9, 3.9078773317488008`*^9}, {
  3.9078773675654974`*^9, 
  3.9078773791369743`*^9}},ExpressionUUID->"1b84506c-cae7-4589-99bf-\
72c90566d149"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"values", " ", "of", " ", "large", " ", "Q", " ", "operator"}], 
    ",", " ", 
    RowBox[{"by", " ", "averaging", " ", "EFM", " ", "data", " ", "from", " ", 
     SubscriptBox["p", "max"]}], ",", 
    SubscriptBox["p", "min"], ",", 
    SubscriptBox["p", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"format", " ", ":", " ", 
    RowBox[{"{", 
     RowBox[{"spin", ",", " ", "Q", ",", " ", "\[CapitalDelta]"}], "}"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"largeQ$mean", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2", ",", "1.2095570426493565`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "3", ",", "2.0385733333333333`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "4", ",", "2.9886594394061867`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "5", ",", "4.049113333333334`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "6", ",", "5.2252`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3.01864`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "3.844393333333333`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "4.794113333333333`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "5.848106666666666`"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "7.136093333333332`"}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.907877440556846*^9, 3.9078774602719736`*^9}, {
  3.907877491645017*^9, 
  3.907877590183985*^9}},ExpressionUUID->"f4be5ef8-09be-4ba8-90fb-\
eb5fbab1739e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Spectrum at ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d49f3e60-1d57-4cb9-bab4-7e27430f2ef6"]
}], "Subsection",
 CellChangeTimes->{{3.9078773230532484`*^9, 
  3.9078773317488008`*^9}},ExpressionUUID->"1e1f2184-6ab1-40d3-8157-\
a3b56b0d5ee3"],

Cell[TextData[{
 "Format :\nChannel[rep, spin]\[Rule]{{Delta1, OPE coeff vector1},...}\n\nEMT \
and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "\[Theta]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "610ad6f1-33b7-49c2-8929-c904c1f3494e"],
 " (exchange-exchange-exchange cases) are not included in the spectra"
}], "Text",
 CellChangeTimes->{
  3.9078773511449056`*^9, {3.9078784624456544`*^9, 
   3.9078784995439897`*^9}},ExpressionUUID->"71ac37a8-9ba1-4c51-b31f-\
156041af053c"],

Cell[BoxData[
 RowBox[{"EFM$pt0", "=", 
  RowBox[{"{", "\n", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4.9", ",", " ", 
         RowBox[{"{", 
          RowBox[{"0.08700339909661811", ",", " ", "0.061446379940626454"}], 
          "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.311715264942672804959827397127394196798242565737945405803069833199\
12230", "\\\n", 
          "6770705184844861951151292401428757862151537438191834710811249732447\
2001042558", "\\\n", 
          "7374149951019340149025222204286159822715234869498108`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0355631395090653513058406805564305030963838934738832966388025276\
487754", "\\\n", 
            "47444106715869481233027978256054676097730421712612923949475277149\
082237413277", "\\\n", 
            "82995874817113432862653666069247874581954652002285135538416912212\
`200."}], ",", " ", 
           RowBox[{
           "0.026", "\\\n", 
            "71385659296367540703646206393669805280359961793707657172449368542\
800193020625", "\\\n", 
            "14119195764230119675598379691797178653754120516744173588958793181\
212324736628", "\\\n", 
            "2807223920872745384573423951167467459079836638243816371`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.170874785063831304459393931738483859772276644790811996930820131411\
82335", "\\\n", 
          "3879084677222284842853108095596579690812177739985176897363332592944\
9778474293", "\\\n", 
          "1627048345010919925764636499406198979465707168329740000000000001`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0372549263641214699815401481380562655898996075744314749460383001\
597310", "\\\n", 
            "81102783120331564315054146273068179526995670546386450775130350639\
682819309632", "\\\n", 
            "30352449333943667116464611724993309299127627131405172089319273323\
`200."}], ",", " ", 
           RowBox[{
           "0.002", "\\\n", 
            "70907163066142294153918433781859992888814359150991755539866663442\
818173381003", "\\\n", 
            "98867881064281570778843464157181137019524185505161696259993787259\
189378876844", "\\\n", 
            "10347913885641377543960159385220576495507554115243650482152419375\
274574606`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.372689743052125457566507314170870101816593698650010810594952160328\
25", "\\\n", 
          "2524148754435427954289942204387487394388669145219773332353597175331\
7653863858", "\\\n", 
          "168790278288450465352479860899110110376478905422076322`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.002230348309884629694588764901171578068294950885261047087683466\
399710", "\\\n", 
             "0296626188270809507009387842299223605525771150421355907218277514\
8040635726142", "\\\n", 
             "8341496028333428664098643917222440540612271173895363608829534475\
4898629317884", "\\\n", "49395034`200."}]}], ",", " ", 
           RowBox[{
           "0.003098518523384825307663336196709410177654093060007351759699", "\\\n",
             "6899905159982880126981561606959693051682100049845832642959323776\
2136783551809", "\\\n", 
            "72513448608928106387470274623203837984935552989183077722654067241\
006102713660", "\\\n", "14189357864028563`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.204332728703753211008421943802116026653820031823", "\\\n", 
          "2114207883567410518943903526425939264924097470685600380090212953601\
2000858347", "\\\n", 
          "1386032139413319551789619338883342058389647045457848255869348873144\
7549566`20", "\\\n", "0."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0050066000436284962752144787506042103000131639185469459032060262\
271469", "\\\n", 
            "23646274463636699908502764542625512338821456229679487270769578776\
134430364169", "\\\n", 
            "08988816679830781881698652246873014189756350024159517355368358062\
270579325974", "\\\n", "6050838`200."}], ",", " ", 
           RowBox[{
           "0.0015093809451303935704502203125856360316813007243904663528339", 
            "\\\n", "593060046884964439072015886825167283857776645448802634326\
36871094437720351970", "\\\n", 
            "28222993983283378194883430700120733219659951446298004595707196277\
725859309609", "\\\n", "1181014973390799`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.339211933929386814220793051767402370974561803386", "\\\n", 
          "4174007943351356515936801425175246408098138083614526630211760079755\
5754596695", "\\\n", 
          "3498784768119154756893040826785769541784809520721811415315452186429\
1375832000", "\\\n", "0000000001`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.000072479382821042261687555354189727060798854907628601757", "\\\n",
             "7945784276965090381972583248381228584597436042210127232480114188\
6674238053945", "\\\n", 
            "92704385851589596143997610686894652754568446641861158452440881034\
143964766229", "\\\n", "83871140982985978133`200."}], ",", " ", 
           RowBox[{
           "0.000127356214037199195814459433684039550439122916", "\\\n", 
            "22375831409629427505066683884635076885253791588938155143613892540\
917772776974", "\\\n", 
            "33558996357091563121110407112980080167413157444152861861960184198\
257714228327", "\\\n", "39503447667845543829999553451`200."}]}], "}"}]}], 
        "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6.4", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.7711973125833307"}], ",", " ", 
           RowBox[{"-", "1.946208909549161"}], ",", " ", 
           RowBox[{"-", "8.978730976971294"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.37205421832153396"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.300956380396169653286226155101501581582009901", "\\\n", 
          "4372912892896266238844693727315239593951518841761891724788631909739\
8391716717", "\\\n", 
          "7449095941434432588696915620873440304542054807100046606904197987003\
7724601555", "\\\n", "0000000000001`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "3.056080615613073102926680641693924565055766930236274060", "\\\n",
             "6448919660478798855810020283319914263216127457549370222752750499\
0609093504410", "\\\n", 
            "53314265375623385788314941992583698296501081910736869845443642892\
007753979260", "\\\n", "5657`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "2.211203054324161141487314106024755444348533667708670853990514759\
", "\\\n", 
             "7316711072289875240183701087116776181603616082109335876578292985\
8728667503685", "\\\n", 
             "1579469874949694605489564616784573449890400375335605721066172606\
6625052`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "12.45265289095144844654575248901962286082654411358368754987901350\
022970", "\\\n", 
             "4815655077612489123446917737263835820834068022781314617748628012\
2215531203742", "\\\n", 
             "1925865299084565617546478590636247211778267408713236384140629323\
538`200."}]}], ",", " ", 
           RowBox[{
           "0.1", "\\\n", 
            "57014460581136246237150341894384930172301468546899620263455704100\
067939146396", "\\\n", 
            "99320802852581949362059747567358384515040672214843657179663427060\
991634240710", "\\\n", 
            "948034750924002918839418219525523901822307862849127516671`200."}]\
}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3.4", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.17673215090139288"}], ",", " ", 
           "57.534102969370025", ",", " ", 
           RowBox[{"-", "0.13610762793282521"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.08491489839941974"}], ",", " ", 
           RowBox[{"-", "0.011419599629789697"}]}], "}"}]}], "}"}], ",", " ", 
       "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.562907349060792846883536832778094160558290539381855551007084223969\
62075", "\\\n", 
          "7698515149330701156643004098799921160550714738214213421198233643456\
8605038444", "\\\n", 
          "8766512924856696161742171656012656041876883414303333`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "2.221062675428368397996719556419132771995090543892283351856768036\
063603", "\\\n", 
             "2234410482805789249512156756175850120995475899302497125235928615\
9114865162514", "\\\n", 
             "5338315781746505881136153517593828029416487290714450642072466361\
01`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "12.83241512241929432894715334043932796521869612805631673271424802\
050620", "\\\n", 
             "0916481012384197585109297322937237436474117022300579447684874542\
2321452958145", "\\\n", 
             "9872004676538962146450233905123315170129296653993811770895085436\
211`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "3.529502101016435851215653935053083614739225575603841324582772684\
046803", "\\\n", 
             "2735576216101498999643674867752806151403362012707636072796466787\
7609939302853", "\\\n", 
             "2029144897654424415907334617064561465685154321125281680947728572\
43`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.623450526522038432999963059594785399091724029669398381651070224\
056228", "\\\n", 
             "2291488107909601411191275586781506051960917146286819449073682701\
7853638556320", "\\\n", 
             "2894533786007157858090733845714624403832479952224470296012278190\
44`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.135442039972165527987976562655770257679818370031784809277164613\
204203", "\\\n", 
             "5323610541124390948188253903385379268403103555510029772818127960\
2547072642715", "\\\n", 
             "7184681263332692646045839741471173245131017680350764631011255225\
51`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.699577136438880089040144104470518969890852597797311161998814830491\
55921", "\\\n", 
          "5513172707236739191169145128243160635426248786759383518755836585469\
0844496706", "\\\n", 
          "674555829889041865590147928427840492498292583758669`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.8102140185093197001769869616017290367077086011638202097385826342\
692133", "\\\n", 
            "12151213991497117759851551981451013232828715898158561916171432780\
170402200464", "\\\n", 
            
            "28914312731679760796555152481952114230720563106288471507015761245\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "9.749836503787945289760376095994828665882671866910124885600912221\
753368", "\\\n", 
             "4673678355635173500117676267114281716851784256978085923894056534\
6075951267245", "\\\n", 
             "7548103535815434112463882517563194012733200501398358379257284700\
98`200."}]}], ",", " ", 
           RowBox[{
           "0.56", "\\\n", 
            "52302514318689528204356164323443207994024078583395838850841761755\
964691475573", "\\\n", 
            "15981988427956147376644778189901785316092042420794766740463131395\
004183496926", "\\\n", 
            "64226006521377902718456359506390729065189193989580558491`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.015981361704710186529504351833052526308025711220630054056212948\
397536", "\\\n", 
             "0308853840862270560342312020402637577424229399111611955306406016\
9772593540430", "\\\n", 
             "6626734972051883717865756758926267245689275993015747611968706916\
94`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "36781221005657898084450229546407415146568207222000396515298176859\
794864671722", "\\\n", 
            "79550567006439499066247154226390760566912945264410104036586858314\
003191636312", "\\\n", 
            "51625208613530873576238765079582934175638981812357217738682297562\
3632892506`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.114930464827574818580336045288146576186304212431239825155486987332\
3", "\\\n", 
          "8827336625131547315232725502449730571266257562737060928990221227548\
4361134467", "\\\n", 
          "204718598290583732010142689252115843085672266657303251`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1214752314789576621600624731820196531018554205965729819415824015\
681331", "\\\n", 
            "37764056827069427726278584945437994528922544131485679698772101579\
384654683394", "\\\n", 
            "14324179732690062545379447352196062384503197202034900354495777113\
`200."}], ",", " ", 
           RowBox[{
           "18.02", "\\\n", 
            "79706258001332447943257074394797174217421124875720508909128980455\
270432629713", "\\\n", 
            "16329873853202893954773727908812616112738872171331866391362792348\
942396337885", "\\\n", 
            "25726732845010758048633798922175840155051050364935625188`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.330162199903229429613904526636653475000147510444050413063793056\
655906", "\\\n", 
             "2451122998748566826421531519107145289468626434113552169534570829\
2440785280446", "\\\n", 
             "9680726581439165284510344415033717560988617172352035796998649286\
87`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.318090758268448773608197030901618446715073570978082276696212074\
080195", "\\\n", 
             "5635202644293324531713575855884537219275361219095522315362206103\
1533291041733", "\\\n", 
             "7343193107258253541453689657580985737461952073053173839572899249\
69`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000364728084155808626221170356554102767274526348146754778231050\
542337", "\\\n", 
             "4173199688110699021869975559365289665572294027194123211769575454\
7005291807490", "\\\n", 
             "8320432934719371620899224886799985839557408211228169304293304556\
3665359792796", "\\\n", "31719867`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.884647368476532123305965407084427008554886887546700532897", "\\\n",
           "374591185553494769625359779290752141169888874681288059326350321972\
59359176896", "\\\n", 
          "25783387617009045122674477921935061446898532331036815293978031489`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.025275612417026150789462857316724031625190650627670852223106221\
703459", "\\\n", 
             "0229857544457919147375395154849178390036168660565402002890147815\
2056627730394", "\\\n", 
             "9236971094835269139005217417537626751863367240929736925920807758\
38`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "19.82285631842162322156714568127512468243919962958713370879252146\
728425", "\\\n", 
             "3642114316453523293458500154391558270051896859769005637820923880\
4156786503537", "\\\n", 
             "1467632455127517386864406186026501219137047529556306636528428705\
535`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.996029077950672422495266911247302560630515757640813981167419598\
689150", "\\\n", 
             "0758889366971894308105290877834658140138967459103744299870278802\
7886896477397", "\\\n", 
             "6208536455143200136458443290341066994367728815460207550138419266\
29`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.439734730956064187674907363732396077840189172284390125501880275\
480342", "\\\n", 
             "7451807758954052601134286741097181691174254795157224668630711915\
6815613486034", "\\\n", 
             "2205316060051707451735266420513147524264323102924651462841669188\
97`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001016672353097381105356827872782261205678742273167763638656300\
392362", "\\\n", 
             "4557296498739302000641724482778548670457890507119879715837408649\
3777310348765", "\\\n", 
             "2834043877503528299668218561954644736600504629447146093077792707\
0097085329764", "\\\n", "20926003`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.242153999037479213777287455830040023249180087546670150373", "\\\n",
           "830240737644545474203453192915658412566140201261626336931810905774\
69871749427", "\\\n", 
          "6863102852902808575755839644621428245059947277766419965958822852999\
9999999999", "\\\n", "9`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2738524643171789296372459637549790213028420224241331230514601878\
51", "\\\n", 
            "44367958337083814700219050235939287834923018145288747583037014870\
352085282048", "\\\n", 
            "13740294183547687221338078622053510024316713639130990149528908102\
4773`200."}], ",", " ", 
           RowBox[{
           "0", "\\\n", 
            ".0149498245737256304500059563079257311923286556595812698122043386\
233408381225", "\\\n", 
            "61208319494431905859183861315541622079298878453709443184408747730\
123575968020", "\\\n", 
            "88585619231767316859743901556211668487745901083055647935286`200.\
"}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.355804508173816122211020743520079748164625543643549405184612561\
779898", "\\\n", 
             "1047481471394170208679163671992799322429597372123438766578089161\
7760255023743", "\\\n", 
             "3556292193276693446330584025398307247526905310190760194647127027\
07`200."}]}], ",", " ", 
           RowBox[{
           "0.14", "\\\n", 
            "54912715166296076207882701482047527980708681306957470679681536474\
324936175474", "\\\n", 
            "65459610071437155297865873423826575421498857814973635416941748521\
283687274156", "\\\n", 
            "24817456720065220904789914300348332575240382439948379114`200."}],
            ",", " ", 
           RowBox[{
           "0.000446499359", "\\\n", 
            "46816766553910985834194291016193755880118039543025720907724613827\
664482955534", "\\\n", 
            "18050014500776174621151205566332764587539848265081076509468691794\
012482996647", "\\\n", 
            "54296808666507633666181142723819112913753193985435982612023470902\
`200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.964977674712042547618011282482067393305810199969798471701024815312\
22776", "\\\n", 
          "6749969128192482272125268191306760279395494939312012585880118713761\
8708325260", "\\\n", 
          "93207903778622678234315643990008921606077573854009`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.069783243218662063989423002757668894072350594373806596652070871\
830375", "\\\n", 
             "7413341442663709126085720131362859077064980269060664616807652895\
7860193299383", "\\\n", 
             "7342591046459270721337424816017257580529825721073215332259630730\
59`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "46.30157044575381351391812350256597016157699315204995605680319984\
670132", "\\\n", 
             "7938472440447062621655132487245070349190318265153300012172578774\
1981847248803", "\\\n", 
             "0386843364396676908061215979662404056208022942888950764172678031\
209`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.398409389424267782728449296234790045071917632767736809362057417\
754241", "\\\n", 
             "1549350362461836349300532578584209943622621175260455017281839784\
6206064159968", "\\\n", 
             "1932945716655089178141940631525434103179052252876554662521746137\
1`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.026967181963919994479356101383708063688118937571680801925625274\
805329", "\\\n", 
             "4794656051996126222662452198467291310016112910101068797701815999\
2058464909125", "\\\n", 
             "0997766265727642037458307296218998275136382586106383207013578755\
71`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.002498267608852784276327510791078771454700441004034729176727284\
235902", "\\\n", 
             "5698199656723286070544485954737668243800421571359683913270156689\
5781657481517", "\\\n", 
             "2165848520282361018137088607293445244460834502026963605752546464\
5839845662888", "\\\n", "67779972`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.768685405451444942090768874368981290234209642081093004301", "\\\n",
           "471006091384240172633141564842633265021991943158681895290550455326\
25375190236", "\\\n", 
          "4343163424611192899575572237647376142502221151807729572863457676`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0583038309098343388998889911648220456314768346615063861973809607\
335624", "\\\n", 
            "11257531208907086436539917693000526531651538802946700753376155918\
895225242419", "\\\n", 
            "83428165827425319321667188865802954944151120174582188116232477272\
`200."}], ",", " ", 
           RowBox[{
           "0.018", "\\\n", 
            "69959750821897698533768461769527349246576079029913752775387309503\
173707647890", "\\\n", 
            "19783584936569757525299265520023873764731317413187902685112690242\
131333974678", "\\\n", 
            "5448443061235843993612854569348051803105927003427917355`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.340180876321603712033004844311616216921269250847888529365648533\
498013", "\\\n", 
             "3038836064682119355707339365309162484466259575050411479035727862\
4097785082349", "\\\n", 
             "6720946224481617416094899143077022989397394823652335594311633302\
5`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.047465806620480592757253072083951606982878048420328913315585501\
448713", "\\\n", 
             "1719151873206154841808165225057061733441880641029767583127241256\
9740188678163", "\\\n", 
             "0433999622300663785356316032542790040970505270732351554137493273\
01`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "01528811892424929741741672854506020524083585192114178129743586639\
162439250764", "\\\n", 
            "92649169698998047778448542752874324707071878608470118478678024450\
376234599381", "\\\n", 
            "44958346474811833169487082334696015551215978327863625595811225526\
4924348076`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.63310468434255162043665672055844051814519756009744083647943561241\
1", "\\\n", 
          "0552377978773531223912403894527195008284889988098704961129762280439\
2405479910", "\\\n", 
          "5558165332858777988201361200435624397668768180156337935599999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0219189433127418159845852152027936021444263336447241028948621240\
800196", "\\\n", 
            "46396591200637436064313121661882737469171739009316477910450546118\
924886540334", "\\\n", 
            "30666797380297626231476471941629911147176888213977148514023166202\
`200."}], ",", " ", 
           RowBox[{
           "0.056", "\\\n", 
            "96292318944544388191058687551285513009477161122400654615610008857\
333537827120", "\\\n", 
            "15937219393640975986646598849862885927109562009547189877473413383\
380834133521", "\\\n", 
            "6981897035256891445046503754182255372735492333468322817`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.217441892119156829057225588848216866123525759943175256844448487\
817278", "\\\n", 
             "2818623146210480772007835969426543268901885966609892374844639604\
7282822656734", "\\\n", 
             "7196222110511708230560379276662129263633299602221794255970111348\
79`200."}]}], ",", " ", 
           RowBox[{
           "0.28", "\\\n", 
            "83071180978493483862268218281786322453661501656102202047654446892\
976485721850", "\\\n", 
            "68410775761415302010624871290087743354591238057932767162895455288\
591474878661", "\\\n", 
            "3212991948344915744174492249161008693465427337761495224`200."}], 
           ",", " ", 
           RowBox[{
           "0.0007968707060", "\\\n", 
            "92499763200561982959079087707881011052416740596969388460213035382\
742123911127", "\\\n", 
            "53389975840487115155805195301412519109431367388481016041823162244\
949752110443", "\\\n", 
            "7847125563917009648061179228769430359500445172745205226014950724`\
200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.75012631954539424111084672855366387705221290028377230689197242667\
32341", "\\\n", 
          "5574482885217811026401070068570650076781055791347790076300033021911\
0644812042", "\\\n", 
          "2899055248730395890556313159250957074001854287780806`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0103087939700586280198188397955724252900728134300617645347807624\
637199", "\\\n", 
            "44414326735620456682546616444460924912838618620833371376180459474\
691368702387", "\\\n", 
            "83517295493837216590988086238458099139937193431536792541528353128\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.008285748080827709517825316366273300573284365741456047972904212\
142237", "\\\n", 
             "0381310450752197445336986365832100553170770344967111715458789078\
8113578770520", "\\\n", 
             "2333653657611577649261689645452959967737456104340478807988466171\
48`200."}]}], ",", " ", 
           RowBox[{
           "0.05", "\\\n", 
            "70686827956138295993057800585423630186464682542593803670246171973\
581057732701", "\\\n", 
            "84251189946420205053301367818461318615454077085582145766803347418\
692440782959", "\\\n", 
            "5562703141427491739554542203268755932315823787231565598`200."}], 
           ",", " ", 
           RowBox[{
           "0.2388563941012", "\\\n", 
            "22462434700212812158334065940069947153852350254811893001596749138\
537753192455", "\\\n", 
            "69821713091386718690924497562554571120098010076265180652872247235\
659844371932", "\\\n", "780173022899762076293119559579920187289154038`200."}],
            ",", " ", 
           RowBox[{
           "0.00059921374000310012910", "\\\n", 
            "03871691319776514933303475001633533493003161659653196135406044416\
177391301574", "\\\n", 
            "32077082005390719541242642570261066159155765941423635626795831045\
117947166839", "\\\n", 
            "97717089774153620185331803775168085808005259762987209`200."}]}], 
          "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3.6", ",", " ", 
         RowBox[{"{", 
          RowBox[{"0.0107712248047022", ",", " ", 
           RowBox[{"-", "43.843449557528004"}], ",", " ", 
           RowBox[{"-", "0.028964387544726765"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.0005594846937510201"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.7960662623027427433001071652321673695529289", "\\\n", 
          "6269015118684415182955530423912973029765696283244428970896045704549\
3510530811", "\\\n", 
          "4513627034801282342367612585690821396697011555885549025405596859799\
4641160800", "\\\n", "664`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.145160242244756653523811182352462488597543268059612778699806833\
", "\\\n", 
             "3021927682935266087155521467615331676951127762579214582755994174\
9453102312509", "\\\n", 
             "6754435408611502975945212381925854390079927347687159542639638552\
45687897`200.", "\\\n"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "6.496401385351837587807463397195008695797205711565324192151167540\
382989164", "\\\n", 
             "8472507358753508655449135668489515032235680599680876638810072241\
2858634725751", "\\\n", 
             "334614429366089510321473178794143024579403331803689019148082488`\
200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.848506190086677710633646802898852472323263062027999851877990847\
941718", "\\\n", 
             "7792918210581355711248269271244586077675095125968535438997498622\
1021398772613", "\\\n", 
             "1213488285501532796034773695503797839886891145586282846119745341\
3`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.050744748769891072015155283996323577025872528773379026536823799\
932600", "\\\n", 
             "0536463966635050772167428239712433325033706534102722012902100009\
1365543249154", "\\\n", 
             "1428124912660813425722340575209266379228548679341320549293171854\
97`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.175133728664787879507485255654331417360807335335723195541533499456\
30572", "\\\n", 
          "3476072990757000430100616688911152683361680215365302447106120951934\
8282105844", "\\\n", 
          "37463478350376987159148857142415901931954063444668`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.8255662597639997124841720489546196508406644585711472960037588768\
378737", "\\\n", 
            "18429030359883762339677868469520165753708007786894759275128262560\
098548934547", "\\\n", 
            "17581503357273062561528399666023601417400106517421372078409459588\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.847630068189199659879339139114430113594430153279573933333692367\
516081", "\\\n", 
             "0424945260928077837274896706660747346475358410887660109616910580\
3783195556723", "\\\n", 
             "3479597189979980702460895938067047363947114830740004041266545476\
15`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.236483666957942273384195322531203903836588000609195852448882703\
615891", "\\\n", 
             "8272667434800698187767949381031582184632456988815926540011069810\
6390218642679", "\\\n", 
             "6419129926871310564933151345344342365330487997831068769523241255\
24`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "27592274877657699436847857466229909796284212570199134965373396798\
549744177490", "\\\n", 
            "89320430478895655383376092734553412285540020294796187216261671586\
431502904340", "\\\n", 
            "34848891582068611121068905134017056850633209934293296927457792610\
9202887104`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.808047382651854290349957275892423679695304766981000948916793863632\
2", "\\\n", 
          "1047561397093580484944097191905489781067543462548276489107517100411\
5752524800", "\\\n", 
          "7984787264172860418953737075163191402205381564847572393000000000000\
1`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.145368505328692075710155619418332925447349656543527522099255133\
118959", "\\\n", 
             "5221050594943046063799695156511221191998612810854399317915149360\
5494154580678", "\\\n", 
             "8774277957247381737829902494911683744370748904042877564094166290\
17`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.857779616344548929564168127457571838846349860393631816842575540\
186665", "\\\n", 
             "8278867560490352969703509303537441948162463984654028948039684504\
9319732992950", "\\\n", 
             "2981399878750129263858292026517754603225925946698788498114961938\
22`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.045861473030368645873201675258993602556717625254731459528802714\
673101", "\\\n", 
             "0457324574870870234061099684065280147718210992143768261149954998\
7609369834185", "\\\n", 
             "9370457901985515237116322668799257201933316593135221982928420245\
32`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000858132418941817810964418168452698093187651504566856869361346\
193921", "\\\n", 
             "5965718629609188079695732749604904906017207947475679899513283512\
1634583282704", "\\\n", 
             "0994649166290799574429792416482038135457570584313570998184856109\
0726525451437", "\\\n", "91657454`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.919149974508630859600173221561070870393305028160998735405", "\\\n",
           "163195341770156566407923256295846667817839746444676294233534494331\
34693748392", "\\\n", 
          "00210011205592348561484534681719296975269283574431161095800353249`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.043468294180886182612262471773321821542686628065513464518405955\
970243", "\\\n", 
             "9533892050693147722871047938370439970908697209028667928115973489\
6994246298333", "\\\n", 
             "6800662205223739404614340595230730360686077079043216863493033426\
42`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "3.014347929663347033634388759414095022261358655728902828346591638\
811857", "\\\n", 
             "5272976447560529688445886517420403261236937595121141453976324982\
6629923573419", "\\\n", 
             "6655679946284115603071252847984097479941359145527477877565620221\
85`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.147667522825765186673411183222845872145415301317975921144058163\
663523", "\\\n", 
             "4883760637559973882914144682367461989680974654865772275647274826\
3348251083379", "\\\n", 
             "4084783412978939025833316734715622143663602056430883083718075890\
45`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000143593300549329471111211585376088133925716369066612559309222\
189375", "\\\n", 
             "8926642740933506286697979332120531780248491183324848151284830545\
4377839488157", "\\\n", 
             "4166844700906251953269265577214280570019945319033866617051493284\
2547813741547", "\\\n", "12505792`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.032540755227961993234668135829732142888221022376905946296", "\\\n",
           "196914907996412688645292416476775194423644531012391866729562461184\
23389369565", "\\\n", 
          "74324784252069319494566191303050603264195221078494722596874891823`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2466836805282585798590566428612757273907338742233891107742620552\
817490", "\\\n", 
            "87486030373636088707418243272412604697960960825878236370667917798\
237977268722", "\\\n", 
            "42940397969396627202465332197287271296415922435453033675667415318\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.750780887627821996040818572325316841493743502939346053731787312\
885018", "\\\n", 
             "7475985795888922148705614773905749749979243128346558816135067842\
3321156737308", "\\\n", 
             "0986408909852369456295819138096478991168995946194703790562070032\
53`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000025553036411674271617756442467786136190205582833328401134647\
454623", "\\\n", 
             "5318360121722252285354670321165967674436221760559459826151448745\
8244691276522", "\\\n", 
             "6288592967884268126861842434294263186014279984659292418975884945\
5834410349007", "\\\n", "92151246`200."}]}], ",", " ", 
           RowBox[{
           "0.000112768074959508767766844545268293600005148403553026416760", "\\\n",
             "9348066950843623497842662955201341478788180165159103839912774224\
6340793018451", "\\\n", 
            "89048306047120349449727562336586025798056259083134562340363731234\
806944414075", "\\\n", "70473794774656128`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.27045520936365538598377401399335115533122397635", "\\\n", 
          "0975707348240205895219656669652289049754541045812350489866728370862\
9435980819", "\\\n", 
          "0297768692854551740360487768332956935431772445590771503046822285632\
55707928`2", "\\\n", "00."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0106258316019217513351184040794884974850278200680191672992103133\
62818", "\\\n", 
            "94324459577923439060734995695677338294871471689678080881569987286\
115950135076", "\\\n", 
            "60580673420825941693758885768992424981917632077305041827097876972\
9`200."}], ",", " ", 
           RowBox[{
           "1.57", "\\\n", 
            "93504666179301388994182417902453944348647015942036950517009399355\
317093460963", "\\\n", 
            "43227523920873578137847754363624962626902316648942714841220703590\
772530292112", "\\\n", 
            "76510981554827568557788808850852944740873266697123381469`200."}],
            ",", " ", 
           RowBox[{
           "0.014001164272", "\\\n", 
            "26894668890923627772813544168867607706717248154495233209467688623\
491974198045", "\\\n", 
            "16076561554185190314733145559921760707617715861238309788639202833\
977594695823", "\\\n", "885900605574836305750316440859863166437292853`200."}],
            ",", " ", 
           RowBox[{
           "3.86862186204886170523815", "\\\n", 
            "10332278528276771355804668161580240369487697540492919476841990645\
615020958838", "\\\n", 
            "70917007077999843887632261634420596567170946178818113050499299824\
427319865285", "\\\n", 
            "580374308187085230926648297967927813173104066973`200.*^-6"}]}], 
          "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.07632836862172140970125229599289387068135038718029077248828306922\
27456", "\\\n", 
          "7673419916200117679862100438804855474698944273317031856121403573442\
3283528641", "\\\n", 
          "29875011010899497117518679015858867729323158411689`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.003056524740978485639513012842486504511697545791964359589019945\
479414", "\\\n", 
             "7185310493921537521677338972364250806400639676127657570633400917\
5117095388093", "\\\n", 
             "9673055510725824460827608943686911163966739171586878433266477581\
7328600410985", "\\\n", "66398539`200."}]}], ",", " ", 
           RowBox[{
           "2.527797395862866642235061005279047778527074439012113044754403", "\\\n",
             
            "44809141079783042451343790360907441059669507294608136015358951867\
685371485747", "\\\n", 
            "70655657911711756486860008131217353716016500727869277636497509588\
3884275417`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.019042253622969623261845558712686812532043041684035084629415356\
305014", "\\\n", 
             "9432427115668903500299838163835134881100803629104845542253018151\
7769147259803", "\\\n", 
             "2358621793685503224584702619748833285458925028581702923510851937\
66`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "5.535269466024994269712855126549625604224318353180566295109913842\
267423", "\\\n", 
             "5458300372041854074302593395344909574184242130048744131901599447\
5124771308682", "\\\n", 
             "7563070261772850213888313755974401058484420908185971110008415083\
4993745862260", "\\\n", "55`200.*^-6"}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4.6", ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "0.4583444145726633", ",", " ", "3.4768506815069364", ",", " ", 
           RowBox[{"-", "0.6837660290975717"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.011850997739221077"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.75899782941721775161253522540303768744670810", "\\\n", 
          "8217590440435378445126832782548738351896510590297000459576079959718\
2222150517", "\\\n", 
          "6475979736566015093620619801024769143182692342499740047457226066671\
5122409466", "\\\n", "83`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.3869220497896406282367862574215074276950875385175381591314688723\
6", "\\\n", 
            "45498313529837522859373897833430086304632353538907770684283359546\
220738248901", "\\\n", 
            "67781522386226821131312404713620222499424308118035659425171018949\
27186`200."}], ",", " ", "\n", "     ", 
           RowBox[{
           "39.777578306533238353090995334290407126547073466380712031521918472\
760757", "\\\n", 
            "41455663163031200291568264838924451294619097570375879907111248378\
592364398569", "\\\n", 
            "44672821376163579633691715122742224868799963069818213868321483033\
2`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.368415153045022952940505731806829019124448700710269771057617911\
242008", "\\\n", 
             "6673230902575029804489615215516712164410205212540994975824706590\
3886845088431", "\\\n", 
             "2648548652846256590963162746098228412924108121576331239531994588\
69`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.002823158524665452551696158593122813818394193856274141277458316\
865078", "\\\n", 
             "0109686881270709420960557577987984970214441016247586650967191852\
3580567034680", "\\\n", 
             "9368454846127530481501500371919354574115341983634622837014254250\
4292701127959", "\\\n", "11547912`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.925493695742843582867436017994805298561222615192581156568", "\\\n",
           "379491638312878144510391496404186815011254154624252306703362249641\
26845799229", "\\\n", 
          "369101839086789840021633144223795118115335398157802323162599161254`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.4973408399624901270373024573530628921905729758470316565143913551\
880907", "\\\n", 
            "50400420396156329123281454029308644769418301500274041711103341496\
619956546765", "\\\n", 
            "41450346277303538572706754995479280097455574360682269795719400399\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "47.37396642932270513990681300247327599702038950837521179663135564\
763279", "\\\n", 
             "5913041093710360917853547473369154753913326660598973172312111329\
4360887899248", "\\\n", 
             "6899929905187208696355020234759324818756031450681947804241003083\
413`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.583150691363608153462373125975471017952754059771724514395002247\
275643", "\\\n", 
             "5239838150105589793106806105233462606573717185047502986230664007\
4740863369324", "\\\n", 
             "8597117004277192658993287355359524830059628428186415948781295518\
63`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.006956677887922479948297644152965031793008507179494540656028010\
405406", "\\\n", 
             "6673335128852659766285717347910588930801524787154592134716860684\
4285211584189", "\\\n", 
             "6967103686502328351489552372882874160301499418826522324807499503\
1246336677356", "\\\n", "28628327`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.556675597661217061814358430939803115669945871438036270089", "\\\n",
           "522745627619595521001123604023863931034365386974160952119559204726\
04113164662", "\\\n", 
          "037688642946854404181108507248679351558932039832594740633909928609`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.4621578114346973066734206781064517285857563703157972953715675611\
974241", "\\\n", 
            "40410721416345928347554481926183887159972811830040150078999667012\
973152188700", "\\\n", 
            "12866408888434465281076946648335958302235989547307051698611587029\
`200."}], ",", " ", 
           RowBox[{
           "0.012", "\\\n", 
            "64128570344583776797677517114668046605610514796407326637032681676\
160572611152", "\\\n", 
            "93612053799944351312337609635442687897584122525314053808295706227\
216524310141", "\\\n", 
            "7642745915414416765506628501034083104461018833608145324`200."}], 
           ",", " ", 
           RowBox[{
           "0.5239257245292", "\\\n", 
            "43877127233454393948999928276916945788570602249031636811260067284\
840954777324", "\\\n", 
            "25952052393028957762711395086745377868112844934867595711414195126\
674891029779", "\\\n", "748113741349819205881927772677969958273476813`200."}],
            ",", " ", 
           RowBox[{
           "0.01971723987589478987577", "\\\n", 
            "53925625938617227361197521424018541490145104266864903762525154945\
451247618022", "\\\n", 
            "93065159425287366378315459718029941202241313285281544316990442764\
498472319942", "\\\n", "26460287818717891012603870799240351`200."}]}], 
          "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.824245421449974813682292660526", "\\\n", 
          "4871979641709953249885178288067187108749670780285419049757582726022\
0888366058", "\\\n", 
          "2035993597926384545892534374655336022134574729966179742876254720194\
1136603280", "\\\n", "862764050980059`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.127159130846200590260525301260471516050292684878596", "\\\n", 
             "9061377296654350430391680873860677111401311586762903859879021024\
3325565168267", "\\\n", 
             "4266633863852041140861862240091421113087768366977021940380217133\
7068935872410", "\\\n", "4899472`200."}]}], ",", " ", 
           RowBox[{
           "0.0063817278859239300485957855620924592637484338468790363352152", 
            "\\\n", "253354427724636269801825694103882908858046664846546786030\
75618146218948082431", "\\\n", 
            "35895038869820023647841806813593921096902103680004330075309672662\
038900253308", "\\\n", "2787046639717503`200."}], ",", " ", 
           RowBox[{
           "0.3455970876858552758432148237126848266263698260225310", "\\\n", 
            
            "85226323684366029895406223225682649894885117910450500266570815037\
188662696897", "\\\n", 
            "07773726814379380381289359548301010564912480486002716058549741119\
459714517896", "\\\n", "569787`200."}], ",", " ", 
           RowBox[{
           "0.00023268699173708054700475476438010498567265225451411949776490",
             "\\\n", 
            "50646372883339711347670511272473954037594639853056051469893101389\
988685063496", "\\\n", 
            "90487370117518908046901716304302667417503035540908714079745081312\
898714624801", "\\\n", "623162859654277`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.99351379227471231560287969493667065500540047006800", "\\\n", 
          "2812547512769604634541230428852572557468506786353526583290069169771\
9929984022", "\\\n", 
          "3497515596303738867048193285550701037456250492065437332412933790657\
8426200000", "\\\n", "00000001`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.07394923732261462156843306135751946372114365944830759649686", "\\\n",
             "0684492863687595732268757853827919687660493011020770096434482254\
1366007122007", "\\\n", 
            "74602829784316573065865029871494837919646841199074491200556135145\
694950186`20", "\\\n", "0."}], ",", " ", 
           RowBox[{
           "108.78806888727527509437695731987212311317532768221746645520349566\
0724851", "\\\n", 
            "95425864072695651244638182190795359864413295227005506512189926298\
138162646059", "\\\n", 
            "07922084136936468554642350044772730621066371563684927120600154742\
6`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.094879530960034915800365840025040626419970003066091560832930435\
105646", "\\\n", 
             "8638389393812214202567564435835616710958923965787820593521623700\
5204337844159", "\\\n", 
             "2325711858450285624916347284581622795773897173302242553788125985\
08`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "33729993874490615043411855296863432933019395305237089563109478190\
841525654819", "\\\n", 
            "08368771954758320415012748790328153048703238729780696127792993222\
872872020602", "\\\n", 
            "67922562681623373371414103932078778839566672707719283194425718051\
1178885219`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.292829618249679386198399648577336300876131330880677734594172055881\
8", "\\\n", 
          "1430774586729080196025307603142875781794926544781727134734471921240\
1034927340", "\\\n", 
          "0192181252686495749195385578581579778531525564988214262`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0059491682668335307277414991058199224400258967672051930503358662\
289646", "\\\n", 
            "01858579424958109494470933912880499784868055313768806213158161418\
357980167134", "\\\n", 
            "00894803055784661795689656720561559608553515305181110607557201998\
343544391356", "\\\n", "1469249`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000024948709177597044174559052790369274100992785263191699768", 
             "\\\n", "42027602213064140051095635587013901477527579820141801401\
646612205928641650711", "\\\n", 
             "4889598733891632519376882466161696202243429423552819469976604880\
6431711747513", "\\\n", "89618333301549634`200."}]}], ",", " ", 
           RowBox[{
           "0.036908453940725887939144519438027636459657573834393", "\\\n", 
            "62814915941268895017950488020564321827282887215182461622662112679\
910804834892", "\\\n", 
            "48763639113123551135786906072326626237949073452553919113794310326\
276705808890", "\\\n", "7022112`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000306564545235790384375685283124660679827347149451281717607", 
             "\\\n", "79993277068474997836431112451822614310408404220916747838\
373687335696853690412", "\\\n", 
             "6096573231357324168644796964799526012950990789176371459761121570\
0344743076003", "\\\n", "76551075368629632`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.207637538950711446716817423045491862258242200882677438181477493754\
65356", "\\\n", 
          "5259601561155759777356969823206609501235530142563738728691716923120\
7046895475", "\\\n", 
          "0768372106771195052658901048448681138885138723341927000000000001`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "7.9496096345131990925482853032107827792450369237655943998450259968\
779582", "\\\n", 
            "32470476258695912280609893955250349913563027552290527786504280925\
970688325329", "\\\n", 
            "86626272032222249379244256100695667665056587247981317514784408047\
`200."}], ",", " ", 
           RowBox[{
           "11.49", "\\\n", 
            "12854127587029400082236956237641807648611043895549432369571024622\
182794374742", "\\\n", 
            "38697599142358150429582927657704719116693366795893603117952018948\
180966046726", "\\\n", 
            "40976320420559382326089404399982077339031746794652876894`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.587556422904033512954335914123232105693055477718535377617524498713\
41376", "\\\n", 
          "3537224849210578539640588401513096918978012247490552477345970289313\
9975816953", "\\\n", 
          "523123107556523564363626003727303933478673335515739`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.0118383858937361764792616435224559919495451501408193040874908554\
621182", "\\\n", 
            "84478066999933078630597755496930608919497969146716367096740156128\
909947003405", "\\\n", 
            "83646498419759474189357314704896746555532450878854633815837126107\
`200."}], ",", " ", 
           RowBox[{
           "3.298", "\\\n", 
            "71882807109335924949546385288355789594938992185224462791387319657\
845726800932", "\\\n", 
            "18153296935821976239256095615819272609835671747814449884984161693\
464734247788", "\\\n", 
            "7979204575575805907261070308462348129827219717021737352`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "0"}], "]"}], " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.", ",", " ", 
         RowBox[{"{", "27.862418483168604", "}"}]}], "}"}], ",", " ", "\n", 
       "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.06545324898219126646048013737639155812540685202231434687187244939\
29042", "\\\n", 
          "5544782852598379601764590772784114936426671359776832834795909039245\
4678883799", "\\\n", 
          "89266125244620109032980528406391077430811413094484450000000000001`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "21.3235667662150479973818097478629082752626479384043995473014732948\
20968", "\\\n", 
           "155288660154623746794045938633961688754181364426096983342555938411\
79822644061", "\\\n", 
           "681655128046469460605953801447095064357631945135634429150063159615\
`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.000032479551158663236"}], ",", " ", 
           "0.00003338702669775044"}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.030767119630168812259610168879209785185709463660663549995335255469\
81798", "\\\n", 
          "1070331926328271516159226627146036966512651550015458540823261492753\
2062051032", "\\\n", 
          "0775651762133000721416735531135620263868872168187449999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.3567517158809688327631787452821444923235930127070637894694048591\
414240", "\\\n", 
            "25047880784247225810828530996002821232776366192996734687568368531\
882666265677", "\\\n", 
            "81949276082948508436165571686895485671150801513496111309104233587\
`200."}], ",", " ", 
           RowBox[{
           "1.075", "\\\n", 
            "24681658809571029454382655659737681715236365470844510780215213045\
615883073352", "\\\n", 
            "91698965377364486076610047975487310866602645496484313961747308779\
181745846048", "\\\n", 
            "7254095157492260252600291131887647056628108715203148297`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.270730936168462672081775110654911619904224805459142547740729107363\
02393", "\\\n", 
          "1050930807752648364341111355647741265360376540728715513013487188223\
0315229348", "\\\n", 
          "7735916097043404431448271854905268381544098915680249999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0645569059819651253282710012991889973597762911691396075413117646\
851746", "\\\n", 
            "47201706810998485314225840138297305677267655100052462385324906485\
248553692883", "\\\n", 
            "5337716648904607012776184097354711197375739494433665379816109827`\
200."}], ",", " ", 
           RowBox[{
           "0.0511", "\\\n", 
            "08511955983033537032900288075314868101606904212924619168530210733\
621035492190", "\\\n", 
            "46946206775820674648584641037395797542227081916873770917523830898\
267709998637", "\\\n", 
            "345078512380120494292064455249896466985005958301649355`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.460031902479776225917605216082155987792367500162941804346232480820\
04319", "\\\n", 
          "8596760361686953112459492303654683895029349517752456735864514027447\
2218558829", "\\\n", 
          "235220475136945148288683374505640052713546489446408`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0328143903169497073327059890198990294888730905953821171544350610\
563370", "\\\n", 
            "26165695641976758226977594289261237380644700090606050861836347085\
585658708664", "\\\n", 
            "99920940957357663312605770673995648238502971730763176435237318878\
`200."}], ",", " ", 
           RowBox[{
           "0.056", "\\\n", 
            "81224333030723845573666725596610716043567645523783197823779429349\
658454714180", "\\\n", 
            "25289095456905533286464081864435583821953848756848171753692340949\
612490061487", "\\\n", 
            "3281730396233761334031233153544124682303786326345990182`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.182808775615456947048759172441421185642003049435388922547287096783\
19934", "\\\n", 
          "8087051882894601066177079303772625306959176197129791321808263776547\
2312945601", "\\\n", 
          "6509616463893306150629770509924215370871921942703299999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0174348588247196699553652069395772185501435168592306137441876782\
345236", "\\\n", 
            "94829996080293462034779744324973823275390150882753492388723866011\
312169468435", "\\\n", 
            "40781046479563498791081522867597985395287365057102889041857670524\
`200."}], ",", " ", 
           RowBox[{
           "0.006", "\\\n", 
            "37488180491795799668656718104413903043436225788424938075155114096\
785111682646", "\\\n", 
            "44188780559787564703300885842323499134532582314875525285353983414\
360263342355", "\\\n", 
            "10092137844794364108838639902051234568921695893832327981776475257\
270770075`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.498591769987374915346253267956541163801229299424385683047798992025\
69", "\\\n", 
          "0430538935585729889543970539503279702194770450045002344866071215893\
5603205469", "\\\n", 
          "844964977951376864862869701358018075441614729533002159`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0029757913097152417904924529296728422091080119792192581774622457\
797115", "\\\n", 
            "52456265560055862622988459566047822056301796752800558616014994443\
849285099625", "\\\n", 
            "55882792196195739942116716727542926664244914222623445009378449120\
723284788846", "\\\n", "7937787`200."}], ",", " ", 
           RowBox[{
           "0.0059276772350504080465757307140830109569934093481954600569379", 
            "\\\n", "255081518141584228687727724127415687243422013084972440015\
19988110353145245656", "\\\n", 
            "74743050940018190576844447034164024234675447295489118619494687926\
961749184850", "\\\n", "0772653556461726`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.503782552280952168741673053953807610221795392811", "\\\n", 
          "9695148092806637718734780412869153651894306988148751247219291574813\
3533374581", "\\\n", 
          "1819015177604551618777128013826321884295061132835322454452059617981\
0933599`20", "\\\n", "0."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0024409743654540616832812243963528120368301020146669573813521319\
419313", "\\\n", 
            "07079177114010767392415875743583474374962513403517548482512433982\
702405969892", "\\\n", 
            "50004745137865922188620151237652348872319232958885978239313927858\
876136723964", "\\\n", "598967`200."}], ",", " ", 
           RowBox[{
           "0.00017191082632120734259013398878835674160132740463866385677851",
             "\\\n", 
            "88501680496341850564057508099349510749887284961795522447087296290\
630618792202", "\\\n", 
            "63805748217744172298679217825437178079049062088963549168409388189\
529936028495", "\\\n", "108157450775032`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.9655354079952801297056779409889218485514640365651", "\\\n", 
          "7582057064792005485747487424370129340455758252885090299834270499386\
3731412204", "\\\n", 
          "4464429892998355366404458216565165224678203727194604717819199077930\
21078`200.", "\\\n"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0002122943248105135859042751307321861068354234685039319980689297\
64066698", "\\\n", 
            "47303381839629006450035322290006276133130277514160888099869363368\
064599370491", "\\\n", 
            "87631366337750072904974307716429187295737449368977553901813769203\
135883186893", "\\\n", "14336`200."}], ",", " ", 
           RowBox[{
           "0.000281358432425127613627050463836825795947659251418399414675249"\
, "\\\n", 
            "48245298575166791092237254205767977038873953376006139064812742800\
999153593829", "\\\n", 
            "26003868613856406782604316219238354169267577761122169794143242775\
014629836225", "\\\n", "14697811228101`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.39294953912571961030565305700836579318128361076555", "\\\n", 
          "5022015324612662705881699751575724107320073220087895366871314568104\
4962897872", "\\\n", 
          "5555592598360609196496290657739428940781357412463617195516643909924\
3557999999", "\\\n", "99999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.0000482884724419422517207315513862507207760237125264602242", "\\\n",
              "475915939171863965424738689124466313109053782389665465322651240\
36421596029394", "\\\n", 
             "0695168799403198306482632363425455286456553588728944412203506267\
5725725572520", "\\\n", "70253758298534774`200."}]}], ",", " ", 
           RowBox[{
           "0.000054024596172821854237177818854739393703065127386", "\\\n", 
            "23322428473909099799863050477593141162359996717350855323348213693\
704233202217", "\\\n", 
            "64990287979111518538004891489102132191782033389020372637337384314\
928808823792", "\\\n", "83110781488885923401817615`200."}]}], "}"}]}], 
        "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.215003022167914837233066997727271422861498069341844183041936440296\
59941", "\\\n", 
          "5319776299999552708613450293023298437039799871358059807869619805832\
0613494145", "\\\n", 
          "0875013781231094173796527907891649840695209552327063999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.004696598688112834373150395160432005118156318906249477256366984\
935397", "\\\n", 
             "3988660313072141983186827288467511145963737218344430241149681501\
8206260348602", "\\\n", 
             "3779701350462855364507367623346135759789887749003516007674286264\
6017736380987", "\\\n", "39237549`200."}]}], ",", " ", 
           RowBox[{
           "0.042763069096721741679169185665356099315632599682168843378376", "\\\n",
             
            "19404667461260715463521649359993789386425766813993505570964635336\
536224965820", "\\\n", 
            "80907390851814586026212587579681321081883436503791517577365741972\
6851119111`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.596596926354058622904064642408503496606098859687875333471166672925\
4", "\\\n", 
          "1030727458345519080063115898054275751541279031598132105920270177652\
8764703673", "\\\n", 
          "9220240408390485656302456810838283593166755030728750445699999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.226205342487782213170710875181596429819241501697155714950405809\
291059", "\\\n", 
             "3075538163635120313594650756793222383123711745247801812843769714\
6365609664879", "\\\n", 
             "4335611223945065087900831857199573024769461705852760801039736214\
26`200."}]}], ",", " ", 
           RowBox[{
           "0.61", "\\\n", 
            "69506687826854980616906292399498029588684179121912451827871834161\
389891342980", "\\\n", 
            "36923310137459000372447613072987343037396316064805540541560038467\
130945210669", "\\\n", 
            "6681176015995946031961110928461271184857785719599527113`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.811104354416497022492753292379030343204313988461110843460716956948\
00986", "\\\n", 
          "3635451398158850440788457495519157688773681463340458876395221334084\
3387881606", "\\\n", 
          "0366833993159919462265217556874394668048692667034622`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1655477447007017610238072325735017259759817676082510753973201335\
843310", "\\\n", 
            "62970986967109404569555530956879454469841514391395013086975432959\
119387857304", "\\\n", 
            "87866291019853258127266773773885782377966372520862097860101447428\
`200."}], ",", " ", 
           RowBox[{
           "0.143", "\\\n", 
            "63694562898208807606711780431665709547934415422950181530598867320\
024401610491", "\\\n", 
            "32751297458775894971183335978234682987329016993077557688372505525\
707766260491", "\\\n", 
            "6571870500126879217297789888333532702663305370641404848`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.051589291209320301698692556519592257937531601573934867985541065501\
24539", "\\\n", 
          "9415300698565922933839803361340058281742727571991438340979482751596\
5132150794", "\\\n", 
          "286477035513055717336519656021339245188032841988577`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.8763791971069550724134112356711245687290927874727407223498034058\
085632", "\\\n", 
            "04646918175335979345116621464744104176424533398965834490412631030\
326670876769", "\\\n", 
            "60862085529285236441188493465770624026711434642793784947057166451\
`200."}], ",", " ", 
           RowBox[{
           "0.419", "\\\n", 
            "47228471013704710262429862788812575967016469843899516858139727289\
238828992645", "\\\n", 
            "60481575713250198277870643530025201592589658065340016325765491214\
760290009243", "\\\n", 
            "4388679606263163561033846016334665545433801569990075343`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.442559266068946986806848852143019336856909257720256782120188212502\
33453", "\\\n", 
          "9620013351927392758782164495791791932334559611735865512520939082630\
8742310597", "\\\n", 
          "384125732506696317038066608402038333862544074139529`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0210158470769331442226282284818992840046045539944842316854317712\
582987", "\\\n", 
            "79808118678533668573580378013088952817805918911415049197900742318\
071601399384", "\\\n", 
            
            "27415688304752026258425889970784270909560730485848833513388574498\
`200."}], ",", " ", 
           RowBox[{
           "0.034", "\\\n", 
            "82557288926003351911463454687429039812406185824277536641002757252\
265941056889", "\\\n", 
            "85449463509453823821225010374506915043093223889269058872358187636\
785114249312", "\\\n", 
            "7942020343646124131694529578380151952916071934544328535`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.805075653644212182787331548765393056957032227571941509895523951628\
26927", "\\\n", 
          "7128136522810002799460826188917827683565423255382164494666873793900\
8576357290", "\\\n", 
          "680628226279195293261172355491054994334358360413304`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0258615915141436719271631068386172625853474957632954237233216841\
836811", "\\\n", 
            "31071751851890960552691328992844505515017228161270376840465938417\
450142331047", "\\\n", 
            "06201741737455398049716607928519589593803631420969903137901009878\
`200."}], ",", " ", 
           RowBox[{
           "0.000", "\\\n", 
            "98852422854596883816506526081376333852093530321651496429832656252\
978952226558", "\\\n", 
            "73138912042388574604561226697494570608330532327682444394036521773\
607847671435", "\\\n", 
            "44926602414899289188715510621478307340026427825298099790061643316\
415571049`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.45957873795384001776533557082590012005771258198334952912218007461\
78", "\\\n", 
          "2801487922124052052277149551306628765855215638997440416350731347990\
3289281157", "\\\n", 
          "7189394461934442552105464135800246501005014512515824928999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0055029416006618966727903310109205682330368999058698898721522785\
853605", "\\\n", 
            "42772304417842288773092193106355619218623561212986124549342189746\
382253558459", "\\\n", 
            "20561805071912289353883125609493709253005184380031461154570772474\
872633122261", "\\\n", "9075797`200."}], ",", " ", 
           RowBox[{
           "0.0025013516140539233330948081064892456420771256532536342324540", 
            "\\\n", "870132270464794816970418028511095219461164154772809222492\
80574110443203968598", "\\\n", 
            "31483724681659371159213213665178059012017660172911061781190113000\
447004115518", "\\\n", "9544532990537832`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.430896883702522958528412767886714339315840109449", "\\\n", 
          "7564611869415477174395641639137143580915443008919812267439704334060\
2090389605", "\\\n", 
          "6429699701731813030656785086340207831771134899801052909918478596648\
4498623999", "\\\n", "9999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.00084455088142218566145630188005019869093075294176907202", "\\\n",
              "501576154679968040273973473042529435786955354013037749543993832\
94488320409630", "\\\n", 
             "4211937497787212151990465859215616782091431096819987034888218247\
3180949123668", "\\\n", "594542671469287723494`200."}]}], ",", " ", 
           RowBox[{
           "0.00156893224774334102317404495136311856255978751", "\\\n", 
            "28491518500946657338549276555508837617734481776037202197010606314\
368152692265", "\\\n", 
            "72142991244245001219639798219486235954609106860191502192040637345\
944877088722", "\\\n", "454764861737486540696725307781`200."}]}], "}"}]}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.8838679123637980499619022142321838", "\\\n", 
          "6720813823533940294615116817599647858312630192358430072418595416611\
9132638116", "\\\n", 
          "6071126549076449797668863211086527374479106701953703847380488672676\
8159178829", "\\\n", "4494344122`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.000384688208162821823738604711490683065340442995241851332", "\\\n",
             "0872276819790236783175613621393793706043064072317316118363590680\
4252360693498", "\\\n", 
            "50157137814782354473792522146674322552602804536334791911352632428\
252098337098", "\\\n", "7804406905087267376`200."}], ",", " ", 
           RowBox[{
           "0.0000573586499216459074420212033209794867917125257", "\\\n", 
            "21951186790014090674233964027998390764980779739597763001561443024\
079130430184", "\\\n", 
            "60713298533392501912543970608486231540470180995785885431142455976\
702147773910", "\\\n", "810604432682269076362798387`200."}]}], "}"}]}], 
        "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.393003817225093248129784379942204591238547152864652315564320065019\
71018", "\\\n", 
          "6156410664901137915763138041538745022570138335020630240684766725006\
6067023806", "\\\n", 
          "6758225063999184711712209029567022337799083965064897999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.027917314777449140466432435683279613940202730173369263652176588\
293171", "\\\n", 
             "3076192845808708747939444324289806735998059658443192256767617353\
9178750179915", "\\\n", 
             "5208465963235729542133485136309506121046671167679051929470816970\
22`200."}]}], ",", " ", 
           RowBox[{
           "0.07", "\\\n", 
            "40094741575163158478309188755751686623415801269546440249434291862\
039743828498", "\\\n", 
            "88532054436882688179540856462987367537915625530687218782994478571\
250852079817", "\\\n", 
            "92190580205511942608052378581091853268540229268126682546`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.654671344216612679347232068557907361706641999657941382993781580143\
55847", "\\\n", 
          "0980778637771655060241042427783260170748244440652741973694801232408\
2490186730", "\\\n", 
          "8795052206244665344856173535785696976731237531283023999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.103903131726991184653968062843045446306198251477871761591708518\
650082", "\\\n", 
             "8300161214070296252146386410062929775609741841997229570397066563\
9997132643618", "\\\n", 
             "5184727875333745967952292033734090647349475017067716386273511789\
39`200."}]}], ",", " ", 
           RowBox[{
           "0.36", "\\\n", 
            "15134813633623231509907727077114655592064961507917722480334516100\
335833259232", "\\\n", 
            "75530957236200530594051145390534548752338372412662583689703569772\
361126400614", "\\\n", 
            "04288783735703279725211553056712405567251755984251655675`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.047497764385246322853214234188974639275267371307370104067774569121\
12697", "\\\n", 
          "2793630227670358292258757937926480103293706436578047475560279238197\
6886753627", "\\\n", 
          "3765254231958397352990546136002324648570878882838829999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.5174161046507950209353560346538597861317297088703666460331233299\
895903", "\\\n", 
            "14811120404590998722526385504774562369564885647547618852180358287\
983536658711", "\\\n", 
            "96898175890338137232407198835523011549431401275119238432709443457\
`200."}], ",", " ", 
           RowBox[{
           "0.185", "\\\n", 
            "18698058347799186863578095335406075222009163809675976819261407123\
272993468800", "\\\n", 
            "62275599585390950471017219645679074389689934968385322109056079309\
972729324989", "\\\n", 
            "1660601992630524012619151986663966774126252141671910686`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.786691138183788231381390732078451923040620701873304920574331900813\
06032", "\\\n", 
          "9171797729911889016456292159577876859901756098945850710504944393712\
6696284628", "\\\n", 
          "233696023356599050283507206908865104435326069304105`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1950421387493966944471749234720284724842314736237759966932077391\
652800", "\\\n", 
            "06868832081123182263200493619635560892886944456726101597844724377\
671907638311", "\\\n", 
            "15314815724354547492366454879371746825896443876198511122672714359\
`200."}], ",", " ", 
           RowBox[{
           "0.054", "\\\n", 
            "88966906224145639405043562145378199931866504335821244216849019208\
718695256114", "\\\n", 
            "66003860121535937196108331136731847745575228291196231716461688455\
121566866750", "\\\n", 
            "8826978516436517673244244539071210915482558446606790862`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.964300779348786943254406292888997669086903484262173221682284577563\
08793", "\\\n", 
          "0718874673656210329763574624012598140707563433450503896696007715644\
1009193397", "\\\n", 
          "143097666088607039976621736138896024389375497793645`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.004102010105739933179344968595842212942624807660493013369049117\
488585", "\\\n", 
             "6148108732190047143433426965121029787260154139599657431745492150\
7079069487531", "\\\n", 
             "6950879468587986947683180340026536035480173422607279090864395687\
7417766539545", "\\\n", "84538401`200."}]}], ",", " ", 
           RowBox[{
           "0.014881498585938960767169197059267006790756080389248959847392", "\\\n",
             "2191800090580075446419944478510403088678424787321597356361108273\
5748959540640", "\\\n", 
            "66135910231961362329782028384124880702908385838997669564635452480\
3671968712`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.67583145182782147247180243603308353560610090428786071685821565218\
6", "\\\n", 
          "5023592499676205813799112779174776237239422362796660702856329092440\
9013909218", "\\\n", 
          "21136415038335208891251030536684721093302843070229701967`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001155754909921342112944343486413295208830801435753751706665234\
412928", "\\\n", 
             "1544955283785985444687992407765675745528781099746847862162658571\
9315799665256", "\\\n", 
             "3355623833538443382247322528269883029115172366769989829656963290\
3198494232212", "\\\n", "85200573`200."}]}], ",", " ", 
           RowBox[{
           "0.004240364542691828098172699377817658219279737489759167161754", "\\\n",
             "9679671437359556181259815988795174608395339063657844157352645530\
3109109664113", "\\\n", 
            "94076729774648590048778825216717014455889787669926958328342586091\
561174139305", "\\\n", "6439751457235067`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.504524261392358653668919656610041707047763389369", "\\\n", 
          "4118260773233538446602067143030878573890006555586753473631692867842\
7033893167", "\\\n", 
          "4138018934537408311801702596783424318148717146890308983822106340831\
0291478`20", "\\\n", "0."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "2.7723820684329331294845550051509504564465480381298074362113552927\
444978", "\\\n", 
            "09458647354992407787684569093649578129144070423391655216101324012\
810385657672", "\\\n", 
            "11272960652478961738820787108646078060742798049189028313554473693\
`200."}], ",", " ", 
           RowBox[{
           "0.755", "\\\n", 
            "73420905587128794199886194188938693036657282682580891332627976173\
068828887672", "\\\n", 
            "12546238501043640447482690928903949721690336174615040019281963646\
771168164262", "\\\n", 
            "6481534178181040133179326883028998835558385157665403638`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.64518347221039092630793107962400016468813827940503871947362608946\
84686", "\\\n", 
          "9250768460152590764101993399731629332416535212555377648721352462833\
0575814291", "\\\n", 
          "095068707462132295839567056103707951599376545373464`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "190.43457678885877915022690883706169747071093279236138759194398172\
528001", "\\\n", 
            "98636382505715445842216165632575274248276606807016399723132054448\
405986597176", "\\\n", 
            "12691934798505335361890159313215293716487608687493360486878768141\
91`200."}], ",", " ", 
           RowBox[{
           "51.", "\\\n", 
            "91154130763934827449439010680212497956804985699784989283587363870\
710765314330", "\\\n", 
            "16162245577121158273103804352731092844363056777133868309913742405\
970097767394", "\\\n", 
            "6047716695222889304075339573478885173961891426319683406026`200."}\
]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.033639392749061847567598508106221640960420662639235510874611693895\
81746", "\\\n", 
          "4905332157371200074323405858529478822324263018898344705241896545920\
8858636834", "\\\n", 
          "89371010206946188287701718144954631274398717355677355`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0006346610145291861199154288233883457199852873950933507969060578\
445294", "\\\n", 
            "11358340024630317621502314275249574494635023856603485635471892169\
686871617927", "\\\n", 
            "63955883077913577131043041130768546542883085043106778097643308604\
778235964632", "\\\n", "3607091`200."}], ",", " ", 
           RowBox[{
           "0.0044814385883796208374056826657331123661378596318108635049022", 
            "\\\n", "585933544799469848184562920396185788242010871572567462009\
02794683458710083945", "\\\n", 
            "28963767819934721760531737274450055642025310384613257234544323575\
639670657052", "\\\n", "8515379091031799`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.6304706748131478566839546417438612557245499933958", "\\\n", 
          "4530280295069285846855181360277593047265215423133138970659619493312\
7389738917", "\\\n", 
          "8723953524644080447017865192574907390689919601805949128583036513442\
6931034`20", "\\\n", "0."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.053954801767799980662152765679859320019894833761058703667224432\
496533", "\\\n", 
             "5930934732139530369001792698580839505167276989562625674919109538\
7154023962332", "\\\n", 
             "7724681424734979961033222640746061275651447610566029280250741453\
18`200."}]}], ",", " ", 
           RowBox[{
           "0.08", "\\\n", 
            "92771158384685076068534705859115181020117765854794612344014343184\
815163139349", "\\\n", 
            "51042234015113806684080916344345893231465608151884958567766962429\
135906171619", "\\\n", 
            "33238433095040147790130665781099998906829278933741397312`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.676854421680675812461602165801321067347148663936617155922091965884\
78339", "\\\n", 
          "9139019306832343431906651408542218169826665478964395848422987932840\
6378830373", "\\\n", 
          "6264075044212102214334548995303016181063043432251231999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.027536632787587492695909381178495948281405445104388643201868550\
593481", "\\\n", 
             "1584528558682950005351730952001905328728020649445464586366897398\
8444369148783", "\\\n", 
             "1156823425054044368785296136473790465183218129846320688408219530\
23`200."}]}], ",", " ", 
           RowBox[{
           "0.17", "\\\n", 
            "98781260340047465628446597765424812035593335708544433053229546928\
171763404026", "\\\n", 
            "52384871707424281332198704342613130660338072511256923924003228793\
435273933071", "\\\n", 
            "66105530410528083327557563881067959506371562524184242816`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.063225261871739136983937235129068638092003280893169981934698120699\
22275", "\\\n", 
          "6348957250639790799522290839691002857277115761519065736504021566800\
0745008556", "\\\n", 
          "795133054092890693190494712105064944996066011675768`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2851438367811320467878476540940199708853585049416303033937974159\
915739", "\\\n", 
            "61571793151516617199875156720264141877478983457689632177962152243\
318516163583", "\\\n", 
            "09632199062793469754951105391201458222769809552786206894219772617\
`200."}], ",", " ", 
           RowBox[{
           "0.080", "\\\n", 
            "98932149191101725541574482950868189382737255128838626291138342593\
129379195863", "\\\n", 
            "70630049461252968399612268569528213531796417122328153201171330720\
625254112884", "\\\n", 
            "7003962509308367926631538213290975143952556223540849901`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.11392634269711221173471947987921410526429915821972505848620270007\
48546", "\\\n", 
          "4142103728078928446141212558151497302602983982028334964608658446602\
6640513965", "\\\n", 
          "5518069610327445923780644527919120746825025551047921`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0025262170085188521593549487871390645145460872445352815284144007\
797797", "\\\n", 
            "16333951959514299078721062662288112218449580352185615641960558039\
710388821507", "\\\n", 
            "81415212181405837788625273531983981328118232788852029850831574555\
898760434424", "\\\n", "5069201`200."}], ",", " ", 
           RowBox[{
           "0.0118182464990297970175270828311497361683308804233693700542904", 
            "\\\n", "028025455455164243172761899326319786032825279310282037973\
03464452075284932074", "\\\n", 
            "43755148576578319755404189522095211632560212182725101418459605579\
846334562`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.56107049075119166704036801868745129352235744292067271910255909019\
19", "\\\n", 
          "5537382997818859248881498054217383408693078567200371900778149211430\
0689546586", "\\\n", 
          "3750955720521001867830370021662434816276738124691399391999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0132167642363121366409370944586843036994335014829709353974867045\
438331", "\\\n", 
            "50372575111898770831786378549755090120056133908403517955214606982\
075776652404", "\\\n", 
            "35520842310469310243063688894550425967801794007507830716116297693\
`200."}], ",", " ", 
           RowBox[{
           "0.002", "\\\n", 
            "13999381259491514391151337226347559434112363898226864005262668182\
724900376110", "\\\n", 
            "74519576207236553319698764327495657383607743681161366055909207167\
608136187770", "\\\n", 
            "57512258075022403636592679269595979394263075373428840658791570517\
085081512`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.16719492849407678387778276307574413173759941677609570366590829524\
61013", "\\\n", 
          "0826592775239658266705193265235133485545415241814207889667265187812\
1262374078", "\\\n", 
          "87452529388435331542487213467560084111631064205473463`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.002277398860980318883527623415449923891588030047112995373096384\
364329", "\\\n", 
             "1976126705312977383880862675630867437080363751622887598228610341\
5793965912100", "\\\n", 
             "9235270943224666248527975029615418738193536974269178667793684007\
3529115587632", "\\\n", "41358782`200."}]}], ",", " ", 
           RowBox[{
           "0.009425002296600632040830183142647111195002783836947507748696", "\\\n",
             "7495548777143612343975705079842489246542256108514056527519367108\
8232031383421", "\\\n", 
            "32524400615307847102730869544378112059820832215405176580025231000\
1019811327`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.68019795597136954098701476701519409601330886583608724975834935334\
2", "\\\n", 
          "5466333657357190368693107521454325213080876322326384291252667120358\
6521120365", "\\\n", 
          "313941712674095270467531934462260595000778632226259576679`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.025269579252108350050887013350849674163314672171602203373813897\
386171", "\\\n", 
             "5349740390359517392443571776111975325236125681179941358703021473\
0892250021568", "\\\n", 
             "0003930840715473144830068615245885438521878741173432923234966946\
1`200."}]}], ",", " ", 
           RowBox[{
           "0.105", "\\\n", 
            "00718276996708585675895343038882158855043571522836223227505692200\
224492597813", "\\\n", 
            "89923718329689660933966497864851433172526110926458863860290540245\
007972882445", "\\\n", 
            "0213001484405506342613113063368383588518575357079022269`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.06132753450560194568402369865823898844830423276449029813263211912\
71936", "\\\n", 
          "8206394219210344640621057002042365033028298090994633918646887682070\
3116446099", "\\\n", 
          "6788720497620887107690733307444282609181767402983038`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1547841437793802897897594992761542792426340401240480702951929119\
687384", "\\\n", 
            "91632109330645604872795070041071360498815542338716058693864368501\
682134705156", "\\\n", 
            "51623186392078886165538815768906446883629360162642223760681080923\
`200."}], ",", " ", 
           RowBox[{
           "0.037", "\\\n", 
            "95737956285504462814639080180208127885810813091187915089747332606\
147984971698", "\\\n", 
            "13411189625775927030564224241770848145383684176880436662634766780\
615679501708", "\\\n", 
            "2716100145551491479630202774305960560927934097642279441`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.59013764941609844709124636878205269129782326231759006889168496744\
98823", "\\\n", 
          "1062560180261753524830843129669758417070190959094617516166852239115\
8407117309", "\\\n", 
          "57462633255284272858120118115711917649053827122464829999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001918628937350357702135051731199072219169126274804242080152287\
974969", "\\\n", 
             "2175183819580286311358492717607107102349393956746439949569411337\
2080916090597", "\\\n", 
             "9305938999386933315688144550500134801139108458699798366660349565\
9541927973021", "\\\n", "64436773`200."}]}], ",", " ", 
           RowBox[{
           "0.006537287225281907588687524757372155084138068707649599135842", "\\\n",
             "7118317036822345269867260966826405875323529474609660047239758405\
7238950739827", "\\\n", 
            "81457606688799204374150239653111752002226938858673604859069869777\
469520300093", "\\\n", "09186529600821497`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.24876393429043161639638530149598064114498235767", "\\\n", 
          "7355772198916178606545290481431104524543463682422658025170325226299\
6542226056", "\\\n", 
          "5645335456551185258159175831023033253762497245226299726475102660133\
20224568`2", "\\\n", "00."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0086386843806381916363908669011162975287359639895400849579084197\
72297", "\\\n", 
            "52329361344076892188048961769430766980756444929837667152418947000\
569433461906", "\\\n", 
            "11642630249866115440585449966203806111048223550269660003083620180\
4`200."}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "28842456732076542080750191429319114852558131155034314658443318953\
627815913912", "\\\n", 
            "39578956481092311338587536909883808094299478158382001332535352099\
348136822220", "\\\n", 
            "35833955803706946566965438648554468252174684131351976850991886934\
672772257`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.39740878263406196688639365072617240973830925737722558885518133396\
54", "\\\n", 
          "7289130578465889267909890890482432026653283758073197674122534462164\
7519747831", "\\\n", 
          "1322778917572801867616875235770369045274274633249879337`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.000288250596140740980175210782956806703309489005381499140659369\
142425", "\\\n", 
             "2828293474610819723459443048262699802456025827541693279196961622\
9210043457190", "\\\n", 
             "4104004501583251482030153962389931201731962649429436660520986263\
1208109951622", "\\\n", "8199577`200."}]}], ",", " ", 
           RowBox[{
           "0.0013025028280873671252780525519837388463615262632964895354374", 
            "\\\n", "850077809925698777616213985500660920689727078781795918077\
17700573924273605947", "\\\n", 
            "92739109824169537976574583093327535594279631826611207330061312629\
542569375639", "\\\n", "7134766042518443`200."}]}], "}"}]}], "}"}]}], "}"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.18130638083323663692752071735516074226546662386298812219164719081\
70728", "\\\n", 
          "9419347970934065413637884712835859615952645765871573609236771363722\
0576844846", "\\\n", 
          "87762442564181092240935511723649013674259677492491239999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0017662943352659968509882285955568061402588047127600137258471874\
239024", "\\\n", 
            "16347001075139197119624238059336958399697192416867086442831360073\
511580973129", "\\\n", 
            "73970847820288084518998471622921636615465043076625202924195262575\
590457494690", "\\\n", "8849468`200."}], ",", " ", 
           RowBox[{
           "0.0000194258199428577966173172921681179427180908068699131634100", 
            "\\\n", "064773595479566248151229444989619039564794970998952573641\
95330954635355764208", "\\\n", 
            "72241731578574434964546251482152045016459111710580825133169962357\
284085130683", "\\\n", "4145150504939779`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.689222691355729075079334525086362770716861918305", "\\\n", 
          "3273953256178381897962656518194099586174204219911082607408073271478\
4183376964", "\\\n", 
          "4086817695525061184064624449167565514862694469342439042602646135104\
53002997`2", "\\\n", "00."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.012073523352881019967565995101871639820794503207808367490773011\
54933", "\\\n", 
             "6448355590603387009679881188594343101538650794805675490329054102\
4877734780542", "\\\n", 
             "3792160150995500672444727680080721857264834184168076282191969380\
714`200."}]}], ",", " ", 
           RowBox[{
           "0.0", "\\\n", 
            "54442211383131250937569789645340510588222238740754004257656913789\
760069892628", "\\\n", 
            "31823583227295150966293019813385686504104635267855897988223909223\
392499738486", "\\\n", 
            "199837405913468995084766244392895215852843460778873776851`200."}]\
}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.05852353952922092983003601868951317028406835737814688317779588595\
10319", "\\\n", 
          "9589073340822574801688509517287972334544843394001811902223458510316\
5113115330", "\\\n", 
          "3895897342685928295232019062013505259432215986701884`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0813671269177564821619332298679457167361628587734180618779070101\
980558", "\\\n", 
            "94478140045083149437319046912142671925512503756881784568872024646\
380011579167", "\\\n", 
            "97333680413229677192321479828695165989212658506438092489567255161\
`200."}], ",", " ", 
           RowBox[{
           "0.017", "\\\n", 
            "59381664286866048548610613794394618467628510339719287564336701981\
095890171417", "\\\n", 
            "03395237481416732680654045316848548106062839769895591131847899109\
084641377631", "\\\n", 
            "1643902677614263391449627667133841058269995880462259983`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.12325584993228066634692169575907507124852944136308610870519780956\
71653", "\\\n", 
          "5527040368729880176057973117772307626468221513555145483887721158825\
6309188745", "\\\n", 
          "25743060568864952586265297931257975652182745866878979999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0082311244502560449546470166233370693582797744020785609618674597\
523330", "\\\n", 
            "54762023500416692629065906518479256123597377307842802433911760775\
979401117310", "\\\n", 
            "1910594405999263377838112425101740143335772617308392525768611835`\
200."}], ",", " ", 
           RowBox[{
           "0.0005", "\\\n", 
            "20250961005465895785393295598238728044785080926036626222379971248\
592724859356", "\\\n", 
            "22226868757043199790301073666668807848716828954162529658672158223\
691758668425", "\\\n", 
            "05590164493524405320117469591450759006374479623597037325690466527\
41718445`200.", "\\\n"}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.68281739124000365109329233583820226307226021057785968596174508329\
73011", "\\\n", 
          "5980687356374155487360227501730790804722942867614239165821011720480\
3930553452", "\\\n", 
          "60537457612113612165683594549006265202189740115713729999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.006372819706459227997731069842300122757159469884480041760128871\
704298", "\\\n", 
             "1747188012671278600587804515406983489689553292407558319557239146\
6713703236268", "\\\n", 
             "9445614959123177687559477483994713054559511188715399452067667449\
5493846791332", "\\\n", "92331256`200."}]}], ",", " ", 
           RowBox[{
           "0.029093898415380011354560205247643095550882480763677610377990", "\\\n",
             "2137436948064647485712494589638456330695754686381164176911544921\
7970165343682", "\\\n", 
            "05676565574486706444666045713629718067902053976541057482140642454\
1385520504`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.07649427628656907568507773375520539747910530215720852131478298805\
2", "\\\n", 
          "2267821518550064335949894830291961990175293360789173554956943789871\
2675414962", "\\\n", 
          "2677838721497417080445562935727487107317988785976092692699999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0448427981353179478781949933720855032465359944533164592036810215\
329056", "\\\n", 
            "34240465387261788975835855135872772225460505757737075560018918138\
745306563592", "\\\n", 
            "08662959245445195419834511978708855090730829202946662171153579287\
`200."}], ",", " ", 
           RowBox[{
           "0.008", "\\\n", 
            "20709286872472935773045378517708258453903452589824274737137102997\
629677610240", "\\\n", 
            "58123326287218324531155984896665003439124535208913748464134548825\
000971621572", "\\\n", 
            "6295164476888249927356499574004393630804539884474027554`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.02912224038899887667903745814804251695827205447416700413501192112\
32511", "\\\n", 
          "2538130018144201954174558480566895375334543930707919577402742834401\
3483279185", "\\\n", 
          "130665253902595734484782548347560230339818735104891`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.000204682986146786035604857201056090800819617046779613455740771\
663040", "\\\n", 
             "4261629285612456985434006636533336857072907432318518570801823978\
5242561198779", "\\\n", 
             "7197498542968531116330281134029610679929976152877116836791262094\
0321482020506", "\\\n", "35520892`200."}]}], ",", " ", 
           RowBox[{
           "0.002236330504816656086369965349951051620154185129401550453797", "\\\n",
             "2415936202843098975933190482550641659857673170473365676485811686\
2709193261587", "\\\n", 
            "50314303741349468267766570454101955634225978229763458864739517948\
738309410672", "\\\n", "37307585999182114`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.02657416179959714240169050001465429247284663577", "\\\n", 
          "1768538982504685888640603556758482775992180569705206260417209760294\
6416364905", "\\\n", 
          "1237296175836105327545944055260118097369046970577695952732604533377\
8874994599", "\\\n", "99999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.00215906701618601699862635619697062629289708943964090061", "\\\n",
             "2365807936870140726983290342301542840190962521602977000998281908\
8033401800795", "\\\n", 
            "92322625719233816220069447695968168876307820381556592377251133038\
904823875521", "\\\n", "913621307613484321594`200."}], ",", " ", 
           RowBox[{
           "0.00035568167207087494734851497815950661670857828", "\\\n", 
            "99828359326166485507514040697523602513549428654998358543106160737\
877230472646", "\\\n", 
            "28904255900740134405562097052479541229272798002145827612275189333\
799157970267", "\\\n", "709968119870985756657736513619`200."}]}], "}"}]}], 
        "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.71559876463556480215621870241105006724275408857054290026675285606\
13775", "\\\n", 
          "6145254024367398083377566200366779262986881485679192323004672104832\
4446817851", "\\\n", 
          "81669507012340323999400034758203722194007414603028107`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001987467183976316144097666974593706310385516886737805644398804\
566550", "\\\n", 
             "4277799562287865307333730583386012198555410031490871574739075708\
9364819474835", "\\\n", 
             "8163078404110072122178030933588607563041611703442900252997952383\
1691861732540", "\\\n", "60973648`200."}]}], ",", " ", 
           RowBox[{
           "0.012067503379512234070270699971623640097568148198026683706247", "\\\n",
             "7933655552110961229380947448535118185999860752572741696125786886\
8839901291951", "\\\n", 
            "90028335015912031551936814395896910741118283316648660654503228056\
2357239191`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.05297924960615947990344666618259154341832353904731558498003081518\
7", "\\\n", 
          "1784194245737091982479463331468327326883445760502540261825768662991\
4579959850", "\\\n", 
          "6251844872061869485605493283657660519410452216974541429599999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0188947921512718218811187878291190887075942241374217904361567892\
769220", "\\\n", 
            "62192736549932193770946758696485390223622624581077725261364992592\
834167829213", "\\\n", 
            "83939987701886342255863919812719807902858321671737099449405777762\
`200."}], ",", " ", 
           RowBox[{
           "0.004", "\\\n", 
            "04411627190857958639965989210754239749788099556969388654540919598\
067827482666", "\\\n", 
            "03573463771762210675541424231699905146500132841451129864463089482\
050998583468", "\\\n", 
            "07695049702151861298461981831232218019148220914033614128024536241\
337175217`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.25680248701419965636987639010902350985088387332960319054814296215\
10", "\\\n", 
          "3714136294046971708717322051356785991400257328578350941920647360356\
6199698997", "\\\n", 
          "9494988703006979855290969191059457686221389115761044813`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0013968544076968229298162725160505264358276820109899250883276503\
566897", "\\\n", 
            "35932434161664934436927391591341306369976185560009808414130184235\
963761117451", "\\\n", 
            "89619750394716118379782133664825767897434776379901084726884787191\
863519825008", "\\\n", "2221916`200."}], ",", " ", 
           RowBox[{
           "0.0002553016313289567127330510970703542359953007852390091097218", 
            "\\\n", 
            "97566737748793390217611846754603551291373369231568051199274112036\
593372655968", "\\\n", 
            "99939139734325366455627222605826788617676160864373916676665678114\
224143909551", "\\\n", "1685888945998631`200."}]}], "}"}]}], "}"}]}], "}"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.31461248360508087880706271875020830035949612795564768297510826287\
44696", "\\\n", 
          "4300595204559634581521548135717681629732401027369116374541595979557\
0673712817", "\\\n", 
          "36818886583234789212496811745345148790832343940552385`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001015092544208400063472537966668918806267151232043338089172292\
669693", "\\\n", 
             "1398476603312830258025870691619138687955495720047644958658047626\
3546434478955", "\\\n", 
             "5291442717057690807708523875684584307987619735215981388112352292\
2405562101757", "\\\n", "57564629`200."}]}], ",", " ", 
           RowBox[{
           "0.002391834735625820443272811372397520817260326605106925437218", "\\\n",
             "6188377590903647905050438190239967052940603884903900906819864945\
3379975283219", "\\\n", 
            "83026748646523891398964532095380624745267539739708794339334444816\
945159682677", "\\\n", "50063153023233495`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.72345805089822687595100264536438564822974069439", "\\\n", 
          "4449398686485553718144257402484180803948425076040004057355205721595\
0795517982", "\\\n", 
          "7930873183018557215100671719327938387235349422598851541959390747233\
022230598`", "\\\n", "200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001627038053508793109559931608967719144204206089288210816507576\
8340", "\\\n", 
             "5778485593068462461205537879446438093147610048227384144548544302\
9523844570118", "\\\n", 
             "8273116128087792695368046712968472945921490851008273377219089500\
2946190764875", "\\\n", "4539675551`200."}]}], ",", " ", 
           RowBox[{
           "0.0097891345501661523665360229592885566972929974790314474404", "\\\n",
             "5253860682297180579771735917066005719427126544039745389888479633\
6359001997627", "\\\n", 
            "51978512943352755836293770084656575165157119118516371002092527853\
099260316046`", "\\\n", "200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.06751537154573685305503835378870523556274630824639286864485646552\
", "\\\n", 
          "9936309053260199771143706263192110395767588275074217064400998787796\
8684840191", "\\\n", 
          "449330613669870571740212245961456301608564268285731467008`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0156935987937205207808399936767115045529472052795485655015687069\
088192", "\\\n", 
            "58183818146413572193434994944092244450525018143564505149026971504\
503842270445", "\\\n", 
            "43966675774862203740617858342652592542351815269304009438400119787\
`200."}], ",", " ", 
           RowBox[{
           "0.001", "\\\n", 
            "71054371549571474433970020876248325681262035382519285574504701879\
765382698318", "\\\n", 
            "86591007685518494223684512241586509500288365192085623063488346969\
418904576218", "\\\n", 
            "34363024634733065383036253383820723931180178920089661151699792430\
644698116`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "24.543167121439755160923534022086670344415961417886152235957191786334\
6739", "\\\n", 
         "03018788941128169470071880272880810689180994066908518095744081113133\
116026074", "\\\n", 
         "76562462817648252860672069159557296848728012208085079999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00077771140388661452352114313127772364674361173967039699981347424\
47931", "\\\n", 
           "643285228824844236318519657081477096975109780218182808625122890104\
46780707306", "\\\n", 
           "581288937851689598892836701857430540158391541142449891885259942178\
00364015989", "\\\n", "0488383`200."}], ",", " ", 
          RowBox[{
          "0.0011106496518323648223346965194177759747583876785900616729771", "\\\n",
            
           "058728954719763168251318964313395562552966868732656147517817378825\
10592096536", "\\\n", 
           "894014713104732071737197928104592791744143721571608754233763754587\
97883848377", "\\\n", "8574961646713305`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "50.544999966171064327714876772409358337465271921259248893902389154889\
5784", "\\\n", 
         "76652897223150802089098938967530140593506031377509935856067814015426\
928730900", "\\\n", 
         "47131479240815012581292721069795913926928776756973206`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "865.482013549368878831693875111378792642572852616946270286833515944\
47399", "\\\n", 
           "293364985371490768098832824761750926459304989995491332367492217453\
97359421478", "\\\n", 
           "713139588789496552848050090155980374683349816382752101580153602840\
4`200."}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "511.13814847041871386095150881048973559738283871537454131077820062\
02083", "\\\n", 
            "54538160000012195479228413274375748595185533992134879534081967555\
732743084951", "\\\n", 
            "82867927107254643050339773586188914847723140581964852340838552014\
112`200."}]}]}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.631951471798272725436919252132622328542946484281629212352769569000\
40105", "\\\n", 
          "5367827114822122649144614247316946975911473875786342226617456127823\
9789493659", "\\\n", 
          "3167253386441209722561528037647339458835500376355031`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.282322548323126294265434111727044095722581830662231214249568366\
529927", "\\\n", 
             "5121206210545182517828030562247689954267184894660152819690496682\
1451749086453", "\\\n", 
             "0867406798662839948628185944524590004367174078835545710850186293\
57`200."}]}], ",", " ", 
           RowBox[{
           "1.02", "\\\n", 
            "46663320403928039358905861251077311257577967190336697729075281533\
588924298225", "\\\n", 
            "03046731135721498255508042777280593698031397816414432282926535895\
162925362337", "\\\n", 
            "32505434309339326894600146373361467609422632864871740222`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.260217275445004366683091711063593395730355268348383828915331977355\
19482", "\\\n", 
          "6580068216814609950173075585330211054311362011340601739035870162543\
9647182486", "\\\n", 
          "59137375450095720054145515385361283928249493568693`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.2095682641600095533470785731022735412941469751368731170767658930\
726612", "\\\n", 
            "72136664647117359132303675632141051024558577754272715446671188632\
335296047397", "\\\n", 
            "54067563854761908991636559386491562101953574489893156864620990646\
`200."}], ",", " ", 
           RowBox[{
           "0.505", "\\\n", 
            "56083104704552052687896424632781601975240134233180912739655789299\
450165427221", "\\\n", 
            "59383876971655303894779431257405473086524149128027309409907709116\
875062217464", "\\\n", 
            "8358122323538103976768194034173133512543128932023560545`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.342174077300322399004896767613478873706458210522901251395606837545\
23162", "\\\n", 
          "8828017237175679002373452964865020593462029740812290635360798271456\
5926450377", "\\\n", 
          "7495714359105249539607193605944985692987917967161299999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2821565678974236957186812748512055349557051694651155864710945965\
045535", "\\\n", 
            "59083255956458420797999715004820772009199335850893807661949617936\
703697514603", "\\\n", 
            "20843079259164766369948109514058670869213490526864012194201891423\
`200."}], ",", " ", 
           RowBox[{
           "0.061", "\\\n", 
            "33601403889813447227920986147611963901925801397538367402498752863\
792014824337", "\\\n", 
            "99317361547672290791717473585301411443098639771727348254263415380\
082678217280", "\\\n", 
            "2294736042527597168938819493931389081638792631899744902`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.298945346894713111975366564002494459321424030373162799791210928600\
71965", "\\\n", 
          "1417659678575009576894794131805774532017837798477576148174079870360\
1066128033", "\\\n", 
          "864732023694423489197944721956136277243770960330495`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0425384027310742484607697129206144337557460867087202784208564276\
120583", "\\\n", 
            "06307444757764621223241312472249914130274329202708820717069496044\
400619409009", "\\\n", 
            "5344308164538414250991837282566256723636354055360255576943668249`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.026622243738829662647627656504029915623695929346025471789488621\
836920", "\\\n", 
             "9519651945053728813754135872461054237933556136142145964827657100\
4578763966276", "\\\n", 
             "1412100632495013971995138147791379528744033103222398860431594216\
75`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.593843521885048070155832890840418070384457003861102609015874109143\
58173", "\\\n", 
          "9205806051744485316660720914791485280124421540464606025220092045379\
0667759877", "\\\n", 
          "1166778567816527250497713807076220678054130702035809999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0606781162420705843181084810327186755549866112254566133091616580\
852322", "\\\n", 
            "20803887784678405394588055686138938146963882792291485189584154756\
394272361241", "\\\n", 
            "2909819853561765321601827069490649035494108986143329349282968814`\
200."}], ",", " ", 
           RowBox[{
           "0.0267", "\\\n", 
            "23218103812296838373897813798673907749313732007194605938642795815\
467287205226", "\\\n", 
            "05863339695998222460525873668150215629767514439975872656739251633\
286352938383", "\\\n", 
            "658007595307437993302156539417340618465360890387146241`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.075579141540408844545369100971714065719706934178698307373487425415\
15134", "\\\n", 
          "5034486958044048942830018814351600468123367666180220370020494657445\
6614058152", "\\\n", 
          "879877358824183191658490983812259030970537163979284`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.3184807864997175079573274752098364112748226513083732378020256421\
650532", "\\\n", 
            "28939825192589943438855311327715653855752740829386542738490500136\
896542456797", "\\\n", 
            "43784531127203452349216758059158014335108528451744319082071698229\
`200."}], ",", " ", 
           RowBox[{
           "0.182", "\\\n", 
            "48590464653879516048354655275429502196149929275378421463034199221\
279491932979", "\\\n", 
            "08829216620229137879077622276481175123082904845399580363898609919\
508583218934", "\\\n", 
            "3155151267839707808292274206686630897631049314329303543`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.281188474383224818279599425532017219220410741010915507804918712283\
53823", "\\\n", 
          "7995350826834986667213098869279158176789495435862028697932926259526\
9108603921", "\\\n", 
          "1729824901846558138266896794350762867876197064092733999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0161551817411017593183414386738866958835860504907165420296197772\
383924", "\\\n", 
            "53250858334518586622123857838584025560821328906367359389496295197\
614317077217", "\\\n", 
            "65518883751110485681523032856285797945062016431695985181860257828\
`200."}], ",", " ", 
           RowBox[{
           "0.024", "\\\n", 
            "14458061506672439732210091514552559966360782907896289370137508826\
976479090612", "\\\n", 
            "78935635367511212561126823752643228092587284029022756782927852614\
698374285446", "\\\n", 
            "874456264888532318708517227382551891430060399870911142`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.674987099506750616715734296439518612270109839296402354098894992447\
98760", "\\\n", 
          "6437408427305951629193320034845797648155230776658856881900499501034\
2830207641", "\\\n", 
          "5884584679141062692949313380555620959161706476922729999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.135531904084096499555119895437407862989671010167684548647934346\
336644", "\\\n", 
             "9867311454880801128513815314411705640881740673898541136368164665\
8397273463338", "\\\n", 
             "1973387597794765628274891986435312540392153921544017460780390234\
11`200."}]}], ",", " ", 
           RowBox[{
           "0.56", "\\\n", 
            "56758209374209285587311721652653629535666848107812659833704328898\
187178308195", "\\\n", 
            "49502925107763707484538329327343584313279371158808686538059545273\
928871852211", "\\\n", 
            "13135662014829315405112444302181001794464447749848780698`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.957492593498872636597230655654265803796207485079190451794958248538\
05911", "\\\n", 
          "4102714187345893421711777618836956545097659581428027143598686929678\
8314575325", "\\\n", 
          "5520669057236488301212591764160985328513270310009217999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0678771011065608752947438228841697431492386564086198510335698671\
908877", "\\\n", 
            "52066349922418860506767735604868135339017193791855033920367171351\
227906201281", "\\\n", 
            "6540380208603089234627148764536920612418176409047915914352629952`\
200."}], ",", " ", 
           RowBox[{
           "0.0998", "\\\n", 
            "09215633760691693654099253179025109861883937882932002901170751255\
752886791546", "\\\n", 
            "25393205073776697751310644368679028732174213277659703730220605369\
014684043051", "\\\n", 
            "406452489519483096274657884683322822229513718405690982`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.223851272630759782551334181657775461435719969463375138033631525758\
16988", "\\\n", 
          "4853074225350705932661618359518842498975811002882794433102978561752\
5487063027", "\\\n", 
          "991264117647759510181357764395352801175166933458737`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.7301190339784771476364639585499498867030786335166174435778460410\
747326", "\\\n", 
            "28334550217296951745966261829258705392775182406163898605535082500\
783744712440", "\\\n", 
            "35998943443198121526327644317309150909250058932235854160685263276\
`200."}], ",", " ", 
           RowBox[{
           "0.214", "\\\n", 
            "33416706919196853947827768572772094233346734331556899022506550421\
529898112389", "\\\n", 
            "35257349435381428846070086968896951168182343061568556142490290837\
466330348483", "\\\n", 
            "7183294977529141226331096656336895468677303487942913509`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.995904219274203641160524587143218283758797328726286831970601279646\
30977", "\\\n", 
          "5770079725966233650926764756126566517555880243941204606601762628170\
4580347951", "\\\n", 
          "4982421810144840362978707849846711109813396003543509999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0228233773631062312921708974581810479057992792532404690322705841\
810173", "\\\n", 
            "29009429194470191845790594577622672691919908075387217624938214258\
909790659602", "\\\n", 
            "8207357596612006716312877418307274163622187053908805396128277433`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.022513363018149313758150587251819396432505992543921331331629961\
351139", "\\\n", 
             "5156603203834105681984041559974838766116481174310015688493513642\
8080830060597", "\\\n", 
             "9532592532405438681066081582570904387773607157326441104601009883\
2`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.867818614363819286736539404280284556613729233823621238804314412431\
27194", "\\\n", 
          "9938188911873905012296823063998798783170206923009892645477223911811\
0101191909", "\\\n", 
          "50643284308853761574701355644961201747965163306779`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0401907312837730860650958135303687949115386370428764745862098605\
898008", "\\\n", 
            "86451102317744432726009898290938794932846749112173851804414587598\
673410364276", "\\\n", 
            "60820122770578367992860591523135450574193587591422403460028189517\
`200."}], ",", " ", 
           RowBox[{
           "0.014", "\\\n", 
            "48317449023075293935415388464190561234024419437500673911642699290\
890202360635", "\\\n", 
            "43277348316078578150420822719613497430495939460442929098848519944\
658027130290", "\\\n", 
            "239454574701155228988668159105924110670281802535209785`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.46088338058846473523003754953321189376095295835182136517226375015\
42207", "\\\n", 
          "0713059158380014765619458036505970825424003608099988061653158749822\
3030263395", "\\\n", 
          "20146053315817541538747537187095471423292077452063149999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0019254864126942907563072419464596155082171552519767402647466952\
133437", "\\\n", 
            "02812862781676242052706825144812373686868513228575028551054178326\
577432784199", "\\\n", 
            "99144884050980736419430559352871093728881131590364159509571380263\
724814890311", "\\\n", "7780555`200."}], ",", " ", 
           RowBox[{
           "0.0022317084207232666401854528150712236693803985409483420592436", 
            "\\\n", "070069788831506488705699440145229435992416618566270604573\
19806738171981194077", "\\\n", 
            "93706519344005943825739093167383262390053632886531149534753756007\
831199727929", "\\\n", "2191122716274237`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.893562275116564594252313885404483806334407605773", "\\\n", 
          "7803172818759300727744039572664740519156326614214485131376709755902\
7097750519", "\\\n", 
          "8929292921622193225145901427778634930142731611805992758678002859352\
223371`200.", "\\\n"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.3193093995855159520055871736889418965369372983036602488701820794\
33214641", "\\\n", 
            "22576837649417490551144822936937951319935534590862297564840387054\
503472548197", "\\\n", 
            "339249559000880765732103598063922639998033618236019097121452851`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.271956758301247346751719405494385247849467352781047271883350285\
701593", "\\\n", 
             "0027799116674088157661659727364630869199544877042200566363870188\
6008144251831", "\\\n", 
             "3550184021267475966394382939783577339802339456768307577999560245\
98`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.226849113511720579829635923013227721746390138276853624107279774557\
65945", "\\\n", 
          "4967259969370717946426537209647127688825712467498789437324825966064\
8828763892", "\\\n", 
          "2976591950156113458199755771156751438027352279330346`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0010578727201445550783154473805031034586766589039689503791273094\
352915", "\\\n", 
            "26912376764004042153065120690595843475366558443071771962872349581\
054823220675", "\\\n", 
            "42207042323291917692806678163517721443577588234827777606041187286\
114728331460", "\\\n", "9112742`200."}], ",", " ", 
           RowBox[{
           "0.0141118718106913690460360856757581686345135131513672388448205", 
            "\\\n", "688630143060548689630731663352613828337868366203849920564\
12540862332529100554", "\\\n", 
            "60480712188697690996725373331872500358681591697429384529906382901\
288520845`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.695568633102983887747701657489478744897440055530470636297862768426\
39", "\\\n", 
          "0928892092766227709105383877657911511541319385621577199631818404620\
9473235310", "\\\n", 
          "0625074991263234434117485625049157416011716970703393759`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.063211554498952117077189989430266702975848622704867809446922045\
942203", "\\\n", 
             "3942691671127826492968892436426889976396563690205335661298944009\
3498643391091", "\\\n", 
             "2877849031025937548088325968052144193772287954270765350755701270\
53`200."}]}], ",", " ", 
           RowBox[{
           "0.30", "\\\n", 
            "28679474394532518147785794885517726762472279254117674693665354249\
375215731395", "\\\n", 
            "87023739111643411523758202346267940389580137873093765910673729321\
730288315732", "\\\n", 
            "85937617059403799371975999421357003747847716997024214845`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.121247554580019969938854236967436364795318481813319147019214066977\
27997", "\\\n", 
          "1181621951475670457757732221930843201931951696172082353574294578135\
7833876398", "\\\n", 
          "806525312042607223536793076068181039776456660149825`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2059343077005890975003813378968109711672347671683015772599991196\
764626", "\\\n", 
            "98735412547395871228829955572010334042990687879738392234937415039\
512237439920", "\\\n", 
            "89209398320560998083676067325506614483602649403848104677161693066\
`200."}], ",", " ", 
           RowBox[{
           "0.063", "\\\n", 
            "83233482182250833362605843420545510045176017728306677709700179500\
791489273855", "\\\n", 
            "85732254783792802843230075861297335442838609627683588333263471554\
847874986823", "\\\n", 
            "6862323558173557426492564488448186772198419331229764998`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.225232377170180914961274609054326773708236501814926536718735625606\
69371", "\\\n", 
          "1461791917332115150357342430887500046767108485156716940670059878781\
5714729756", "\\\n", 
          "3149757752252752987638023699961031102078487713004`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.3525191792202659128608829947256383667367910151843833151388610269\
814740", "\\\n", 
            "93658229994848041552934978613313380470492151394682717860474900693\
959741438712", "\\\n", 
            "90975707011456318746718484162776073892190926110561889103603277157\
`200."}], ",", " ", 
           RowBox[{
           "0.078", "\\\n", 
            "51129048312512583579502469959367938765960943250543594835947845629\
395853228224", "\\\n", 
            
            "73146863258274694016456263054018532159704188164131278479905614082\
377257272525", "\\\n", 
            "4208528506719599000488197502796585987558720514299512393`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.23043600938056605954701894974997573518583921022487474663282659825\
23313", "\\\n", 
          "6306871388792613262686448895261957137248708577034329042411453866872\
2814626624", "\\\n", 
          "1546963808774750341874226498704374357510931444645363`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0257976624439532701926289111929964740133361092011772872640542530\
075041", "\\\n", 
            "66358118579462052494114462129987296337757471386940021538699307848\
776243332056", "\\\n", 
            "23973016003568747572780232862071125890855714841948523291233431732\
`200."}], ",", " ", 
           RowBox[{
           "0.003", "\\\n", 
            "71500557536878287909961603426469359401837539964018127883556412687\
020551703354", "\\\n", 
            "33129711993288116321401865754930244738309738997641501752093592256\
306499761383", "\\\n", 
            "49956459037598035141184052931953349593070468139972104725320493409\
181077336`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.705918916187401072183715705712006671568451086721243340732357361860\
85574", "\\\n", 
          "5295963025020681729043294939804732032083992607640796549851126904883\
5747345617", "\\\n", 
          "1070924691934886154289568754190011995169361355332908`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.030075160947908381482264002310535925537615203620250782846587592\
059080", "\\\n", 
             "1286876911770469143812270814832412765248734995047326447081026183\
6350960802872", "\\\n", 
             "2362067895590248873639555865827811855472737725640395644091909509\
3`200."}]}], ",", " ", 
           RowBox[{
           "0.157", "\\\n", 
            "08535780296365045873954338052270954415151538903779623910812590211\
697349769093", "\\\n", 
            "38681113642885713350950350554782347341226069798412255541730913290\
973620465602", "\\\n", 
            "2891568496647345960792405052608190286386062012469291676`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.18543502029302706096377218647567775893425636716181757150839206300\
19455", "\\\n", 
          "2757656811859133137922906144891384968409157370755233238486007169901\
5956414653", "\\\n", 
          "4080274029067006355694787628290810992960663559475716`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2210056965978619862098504908665940193774037907451641574729377532\
950600", "\\\n", 
            "27731803748369411166423044386771200696819514528966045212315263660\
914408792320", "\\\n", 
            "54404872629775131102219388087868017714036820584993421426463607995\
`200."}], ",", " ", 
           RowBox[{
           "0.045", "\\\n", 
            "85997454853717482901655940009378437902191323266818789708005742579\
521075272443", "\\\n", 
            "08000061667434453125773826894157267667246504299550211726170743411\
307213795389", "\\\n", 
            "6072802450237951464944159633935085965405102552442202198`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.86950197783548321807959066692437086369563531987152198587607171149\
28132", "\\\n", 
          "2833663934420934235527026638119286783062141038333830601705262468139\
1282603808", "\\\n", 
          "734040711867203625027368378067706233465325991077764`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.053141109576571547892858048754434393257482796532517717232545790\
728850", "\\\n", 
             "6246051613639224427902242686660017421897158307028495117091605372\
1048198848275", "\\\n", 
             "1814987892235879141491576244407324713545803314010211508529435696\
02`200."}]}], ",", " ", 
           RowBox[{
           "0.45", "\\\n", 
            "60080007981039900548090260386032459697150645911804442856833687311\
303907233535", "\\\n", 
            "00580024427281565558328236919824195240610319867214015263974593914\
773650268390", "\\\n", 
            "39129731352485374050327337542890555577065928752147741574`200."}]}\
], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.11315957025673055389175447285430494772552992445434577908534615130\
21480", "\\\n", 
          "3986528449923060838709290297994859765315343078637450289713787711080\
2844324954", "\\\n", 
          "43015503419103878657467553830132504310945480051826949`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0040594178532888591342764323039035053260028945240784337569445550\
707450", "\\\n", 
            "87923307572830265297104809059762996226414083035452649262410701327\
080892602904", "\\\n", 
            "35201462666366455004595474711164765108307163938528117331055818249\
783530986298", "\\\n", "135707`200."}], ",", " ", 
           RowBox[{
           "0.00087972372952792268161984742049419464711729636968168113576113",
             "\\\n", 
            "42190133428539875474373953758234310107929568028772225954845689665\
923089711003", "\\\n", 
            "92256207124379327502686612828331385228143974858341414211168440910\
933711741787", "\\\n", "670044653952375`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.7103656512858901935873062260012650578479212614476", "\\\n", 
          "8759242002450496820807893793878517651330933915708761512029388723842\
4955963179", "\\\n", 
          "9696400304150248614214276031785907935420286483497336557904365346676\
4799745999", "\\\n", "999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.013643882433933003086989450897468537382597691188760351088", "\\\n",
              "402237489054231539109709303241581666658982651482273487152125417\
06338869623643", "\\\n", 
             "8707887523029827650779117235133888453368533442202002563209570322\
5746916441974`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{
           "0.0806850993615510764258794875416108829602067102314487679622018350\
56625", "\\\n", 
            "59897251122255739731160453961921612533994999014476956256125305775\
939414477000", "\\\n", 
            "16515589155722189975120869584827177768628128087315735634462946487\
3`200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.17847115148609885847294800293147656656345365727953485128160390907\
96607", "\\\n", 
          "3597644984918076496870348521220146380034708664012995421948503940305\
3144233418", "\\\n", 
          "7004853462870308574961852425779858519143933468472845`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1169968060552455156362014509324877781111407231752619185086271469\
763322", "\\\n", 
            "82173318366530384673304140297325693355724508324834992359581927208\
601475659700", "\\\n", 
            "3888832505332411959001851565145207675564918900053824867418692301`\
200."}], ",", " ", 
           RowBox[{
           "0.0209", "\\\n", 
            "18233984800428962268342488646214871128762153739036301850152821547\
071893573349", "\\\n", 
            "56915541041975722835985589781133915214982137423292405428973116760\
234053166992", "\\\n", 
            "522358280750124128664369941043510077292295722474755361`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.39906438164949515908840510088274982036164823299310391793400243953\
54838", "\\\n", 
          "6709903547952326866445920785430685616252587643804139067883634826500\
4301830372", "\\\n", 
          "6025653992191535880309052541820466105249135728195106`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.206561131112807447075216584230507484919267162536253674298759111\
573067", "\\\n", 
             "6851469297647459153255299202547514001913993380296954663545257750\
5908432546796", "\\\n", 
             "2038408918202522049885085378165075620605181093894772020308230191\
9`200."}]}], ",", " ", 
           RowBox[{
           "0.613", "\\\n", 
            "92945377365013199670550531471972326431133914695248713269855640853\
845837129740", "\\\n", 
            "55705752781267493232793007580279386271802105681453730012373368867\
250656128609", "\\\n", 
            "3282938482559518534165193129625418512315115055954793029`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "12"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.05528244230632213762282689032769752645884880732165374494240133117\
27243", "\\\n", 
          "7783896903738859492853644170789488675251784349468216568343200013502\
0954840800", "\\\n", 
          "818355563068076305217277327449139839961538958247404616`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001107336772142099293268350701906440028705930405340113131916348\
212968", "\\\n", 
             "2532031591620574363663454955756369828732843973645621315268660830\
8411001363579", "\\\n", 
             "1008949454863052688378789526231457864144357763826079983365441001\
8873053109150", "\\\n", "07724906`200."}]}], ",", " ", 
           RowBox[{
           "0.001148723774488119706208456478389861233078772280092832350596", "\\\n",
             "9026979567702985834678914196910234689958114552139793520451828620\
7435188495906", "\\\n", 
            "33471315666868163092395509273311307234900842862924914391817221605\
212097343781", "\\\n", "17219408935741171`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.71413235282670792202026425579152667401246141942", "\\\n", 
          "0612428428294403122124670663919373447371045353714722098546007710054\
6595294034", "\\\n", 
          "5171316288876442376910339685921786710827916278164467830895197415109\
591124829`", "\\\n", "200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.007572233657508329851843267024091351179883154003895269136420265\
5757", "\\\n", 
             "4319238493619989255112133850930518487755210802519755684203127331\
9224952562866", "\\\n", 
             "5523544441553474370050731061776097905421139093717292016381642863\
9262190475910", "\\\n", "3301932989`200."}]}], ",", " ", 
           RowBox[{
           "0.0437183474912003703901576175569167667283250485419216236340", "\\\n",
             "3609825874798545866169519610696513438586700622570965438793909664\
3024978885472", "\\\n", 
            "15779790607479977548465635948882813666251591041015846778085820763\
668590736215`", "\\\n", "200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.17103513773750756099659004241674886392188769674125504825661604218\
", "\\\n", 
          "4590226418130360242855946612246997594318565829697771563639200920070\
3737780412", "\\\n", 
          "5071030095331860329180616429981386805118303854492789266049999999999\
999`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0633867606807889602148953758438468027637942929390358170787576136\
998703", "\\\n", 
            "90216907216561206661087648869615618434768530590258894966175124739\
357651795805", "\\\n", 
            "69113894509795093101986875360121203114806630672442764638815407278\
`200."}], ",", " ", 
           RowBox[{
           "0.010", "\\\n", 
            "91708771865217581649456103767257992740102578823605756799514876791\
436065232316", "\\\n", 
            "60565840433059030347744137272192406188651790432379142380450112054\
335812710762", "\\\n", 
            "4579564922244910090893178640550567349791651027642256464`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.91903978271424683046001756952031968237467812641529911189126214107\
78881", "\\\n", 
          "0018568052531539731353565953298740243601858863782943095383062807515\
5819908295", "\\\n", 
          "882570725660924796604695218651666766443983490419902`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0039291872550692741586963681920733088700482697704924125515417625\
867502", "\\\n", 
            "83281016349323216434558547468797288519790721485044066697099841318\
156896730654", "\\\n", 
            "76733619239196665544954099800905735511635354743153901103203463742\
086051372138", "\\\n", "6563821`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.002229233985165481421838176687451922088858169321734004591728", 
             "\\\n", "80450491992483344282689660993500717394160347308378516584\
043697238115718467417", "\\\n", 
             "7445257968214031233059833141835336676834101551281462317797832140\
0193872842493", "\\\n", "40286499270178368`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.71160147410465349301794094295800912671385171975574191395413996599\
01524", "\\\n", 
          "1944906898430689455864999383266450061859397657264919605661129482546\
8452589228", "\\\n", 
          "34292804076258812164761657430791386380836291806120931`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.002371494716382113619357649406228977431118350577179643127169882\
277047", "\\\n", 
             "2861744589403731702367073317702564150099870126880285855003837809\
6896735374420", "\\\n", 
             "4671592633880408280231756749327299969184464666776654298691937543\
2425036218576", "\\\n", "12552361`200."}]}], ",", " ", 
           RowBox[{
           "0.016471619213971970404061598143399676106181748226506916138275", "\\\n",
             "1602838313356624004998246322452908831328486690291069154995821159\
6012883402352", "\\\n", 
            "23127346858872371167909447038275637602017406417188333836131280476\
8407226643`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.16985550225517397302474840652536510363710140839152374310777678717\
0", "\\\n", 
          "3677218761354401839516684851119930470059959895474678882178193788810\
9877175374", "\\\n", 
          "9864731156984917965327264540937129833951140207135212052499999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           
           "0.0289914730618710361991122349592495627892646581977098082788752842\
340274", "\\\n", 
            "72531940559865186178941838452580521297907267906991267189568507360\
327592511312", "\\\n", 
            "13338597060368218123299955451101850279572274510786298619196195681\
`200."}], ",", " ", 
           RowBox[{
           "0.003", "\\\n", 
            "39172638828462341126841710559005498819221185361661848116922292509\
281177236906", "\\\n", 
            "91737496406805631718233626644639662912694268211203380577784773211\
115837803176", "\\\n", 
            "56374207794966109328232558533590079537990526993074219970662727241\
159649158`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.10529969668995144561726083542035459084234231135560437347439618954\
06", "\\\n", 
          "2553426142176790215462031813546689098048466415610773699513265837966\
9932125141", "\\\n", 
          "6329720571660669885678115398909170579436586429915115155999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0025822067289438403140373186064562931464832574588877925692708030\
564630", "\\\n", 
            "22403026644792405657724144807836346574732138015402761771041137499\
051883161278", "\\\n", 
            "93661667442927681710689617509852963547105349459112802637989760837\
068860354309", "\\\n", "2395357`200."}], ",", " ", 
           RowBox[{
           "0.0011446116627956312673068298971900120573784802487465794885798", 
            "\\\n", "132844771571506910817593163357801594714807722065478508044\
27771214584447340197", "\\\n", 
            "74696753106015031218268511877393209852277381274646093043166559021\
800970538703", "\\\n", "6233870466990134`200."}]}], "}"}]}], "}"}]}], "}"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "16"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.71387020656194580282882370030774668888853896287293364080827769181\
39127", "\\\n", 
          "7053345398268052060271587882781422550679759493971679231248718265292\
3437224662", "\\\n", 
          "3746695221809151519545292898447832062499554009709224`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.002259778536581261648709926900676591787143238436664909476272361\
962797", "\\\n", 
             "8348496991966631710082708355500616339569554738404996496068537732\
8961852397587", "\\\n", 
             "3856524073874841238209193900972575734251054083523452663962102150\
8637153315123", "\\\n", "71954013`200."}]}], ",", " ", 
           RowBox[{
           "0.015325827593707913540040092808041280929290083669622524125854", "\\\n",
             "1970560690457349113805751438850202530370868517573854959084475378\
2108681513290", "\\\n", 
            "98890631908891105291356078181878046319324718925994230565682624436\
5202018484`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.15390436443706949674353644270233605780230390137206286545550280159\
8", "\\\n", 
          "5747129027745334064048485274406340066139127387588208319161297391548\
2466062687", "\\\n", 
          "9498569618668523615008219790998398072727142519436271915399999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0209521996360638488464292328711107442937722477488990094451280222\
915032", "\\\n", 
            "91434132598911227452200297563902026707966097369747980718900637852\
227296042736", "\\\n", 
            "89260280737895521688080813921721459494036788731069409828452586657\
`200."}], ",", " ", 
           RowBox[{
           "0.003", "\\\n", 
            "19101454050955001170688066443164117339546255744464681161201758176\
574187778419", "\\\n", 
            "18554168901202535526302718273935982687867255562588900326132717168\
738482627374", "\\\n", 
            "22931497750215914864835488258941982255312153434459420755338722204\
081156197`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "18"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "20.149999179300714243441345264115278832698106906801905353483674470835\
3508", "\\\n", 
         "41491674069876313141523694338755011509771609811531192892150943379216\
292913314", "\\\n", 
         "4262725690303921748610295521494773228533757436640522`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00244415493749570355495495427041841039153559459381657319941171599\
30717", "\\\n", 
           "387732458209048993288815417609923532776926930730923164091162954774\
04508421213", "\\\n", 
           "789774464379191363180481818597761638988680689195503157726091602299\
34918057439", "\\\n", "2772794`200."}], ",", " ", 
          RowBox[{
          "0.0001521543176828250084395380476667001583750140462652132496334", "\\\n",
            "81671263941573040457562042746517553624039658373704601978144868749\
814795122338", "\\\n", 
           "876489965021637436022943702769718483589350236652594087985704631710\
33027049703", "\\\n", "889300718357349`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "20"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "22.187703024990047367682558202944563921126181382924608812322779924960\
8787", "\\\n", 
         "96731187159172626391972084873975402967751854082491717768135378588437\
812719212", "\\\n", 
         "94991039107667862672510167611700025347573950873076`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00593617816606195456443577544247393067233025526126799067482811259\
61493", "\\\n", 
           "357957251244034188653086417490562438799646792264194073091288501739\
37379914871", "\\\n", 
           "584750812691058806036434622599240922974093646955547452017339195424\
03442215446", "\\\n", "9404504`200."}], ",", " ", 
          RowBox[{
          "0.0002941560328934650149018630987822469692121495102003285479139", "\\\n",
            "66185218294485529670375337130538621589165764063972003042727756390\
307652609136", "\\\n", 
           "789095817285859054049567352751449212925652083745642320386891378477\
22468023883", "\\\n", "879791491865238`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "50"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "52.063460370685651068966766566190126699296953096964969482333487629981\
4241", "\\\n", 
         "01756269737918389775191393349252774707282442106214365301966784017507\
473930495", "\\\n", 
         "0966030852476931061642591377193214454590218645817819`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "1356.17599951740082356223167824711187301181901788514894401617671134\
51829", "\\\n", 
           "159277302626880110486198212396041611032891962107592539078726133895\
76828003031", "\\\n", 
           "029045917338642962800167803941291234318318924277389341775258686496\
89`200."}], ",", " ", 
          RowBox[{
          "40", "\\\n", 
           "32.651634426457823743752280801123253503137361807023718381924431871\
67398044074", "\\\n", 
           "666731164872252213101725343968074465322516281516410435736066626119\
00517253197", "\\\n", 
           "1078687105488830116257691633440740401140650421989733010658152`200.\
"}]}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "6.9621309105061158710852053134021015431028795415866060087089219272043\
3563", "\\\n", 
         "68217481561419729006845472411521366023821964467493542711791593912031\
952963542", "\\\n", 
         "431451095134469175514002524394205492260992045924499`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "4.12950078556747955395240096672645894434368783453292101970378231043\
85586", "\\\n", 
           "976478123493495947096312506015414609638795758712565468006218478330\
23647760348", "\\\n", 
           "57444000564029923222787748249251307661260527497387105301166064945`\
200."}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "1.5161078751308972788485942980054726287459802782598456586599882152\
81099", "\\\n", 
            "68386782027330207805541212328085711968192955538962210706516087932\
529017979184", "\\\n", 
            "35201874967105700488164920430296607486869484125558952885577257862\
8`200."}]}]}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.570193574632048987447191101870174941255677997832139228755845766392\
94163", "\\\n", 
          "8632283336569165565271872607808146552335737483153018331378305605162\
9725088371", "\\\n", 
          "605985574309597946038416395429671902269866306125386`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "2.2651958600435635046479343215829391439109768849554534264989997934\
839612", "\\\n", 
            "90237975967286091224921642370843572394619964496460206274226690979\
849287739318", "\\\n", 
            "39387314469557055645045364847937537122988525880270398708979284023\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.142118512111914831732590638930496537213640933121534785787457992\
386090", "\\\n", 
             "0883759015895673018680227098021352728923572071233172377520099164\
9956870313236", "\\\n", 
             "7669795205262677620449731657078835215814929904098258549887995998\
7`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "10.94779271233816238383113308194038802219067555274951082126614222\
054886", "\\\n", 
             "2391051858116036075725370122818251196436987185639547238463223663\
1930988803630", "\\\n", 
             "2004828163106250471560209562598814102674237162416936061150995041\
012`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.212271463245482804681032729118864870686914079520398164775914764\
434265", "\\\n", 
             "8848268337084353600551284038612490928361605897620142505303721065\
0788612083594", "\\\n", 
             "9969036143376343587592884730632723318516484075943190477067293113\
82`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.802700888329025427561144675928189767288265664178796668042823400968\
43465", "\\\n", 
          "5789529174792061719925146776056157137333366537168843507958011111181\
5153688974", "\\\n", 
          "8946801877275438363008423105793208889020799632996289999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "4.369081328423892438934815008740882523392037640581948306536888868\
047433", "\\\n", 
             "7400365666632440439194950540511050648531829512709122265248395360\
0149850561060", "\\\n", 
             "4083523590387755332714636363030604275398635075971080109036284868\
2`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "4.104636498488185256866645716098190994984861855148718212160654421\
185240", "\\\n", 
             "1716895932664424163496101542482429931601132733469045382153606806\
0759996277374", "\\\n", 
             "5908265473208321679140687857015879364989838680826784182604120130\
47`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "15.51042584034395643254652620506397500160319439412140368882776980\
010103", "\\\n", 
             "3220759373346441851665731735665797781556268063353149747687133358\
2416387796068", "\\\n", 
             "2961136026967483408675440817303499940879804313748821790310178851\
275`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.749931596600271717948741307956863892134574754515535188903699718\
778092", "\\\n", 
             "0007518016117950311058846540190517038412653404289478246678349070\
7002834159042", "\\\n", 
             "1782417992722262945900163361698113226503759227881915288789507166\
47`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.766227744215399358581879531911306973593300070486102006210560975317\
75816", "\\\n", 
          "7241729231572782292060263105650971909364574756098584122340470985932\
5895927482", "\\\n", 
          "21361324247690826048100821775467351315195047019236`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "4.067718213142475163563623992794355054105200812893657462284553809\
523623", "\\\n", 
             "1299954294451030502311301784849294436413115233788555959587664658\
7837517039600", "\\\n", 
             "4135309506739438162238794550843849844362369962616792921539886336\
47`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "7.404438565512807408409238098120563515938278142737895945175118087\
216475", "\\\n", 
             "3129857854178647510715360089989714166412345244112622543779160778\
4230192694259", "\\\n", 
             "8547636566234873990406404497542799218040528742524739552138878164\
22`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "30.27082352287635633417602507097615146707158211672220228024141643\
362201", "\\\n", 
             "1293936944631567538875515936726722453122840537571887590811911066\
5054278403022", "\\\n", 
             "4114803989600047885031526819522587487519573068686332075851753087\
363`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.710903798847745508455668303240644224825837032456833155047462616\
647608", "\\\n", 
             "7783711671921168271696389223220926592444601890233120391983158923\
6515847641015", "\\\n", 
             "8684323903345231707933714333686965688701086192766793918656372012\
89`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "2.3662801246974942*^-7", ",", " ", "5.497589854934558*^-7", ",", 
           " ", "\n", "     ", 
           RowBox[{"-", "35.085439501851276"}], ",", " ", 
           RowBox[{"-", "0.1562261864911249"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.0358125113561615276979672", "\\\n", 
          "2370096612800456969248158679024291372610978924770409833260968100786\
2957057281", "\\\n", 
          "2855736366056977294316201803373459290025433748715022579153162325223\
0944968036", "\\\n", "698363639303680838947`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.176482463375989408773381451957137444970641541", "\\\n", 
             "4686632256951901652449854959108941181616124520280876183639105608\
1925534733535", "\\\n", 
             "6580267858706253775964767538048465505711971318716819205659383865\
0772549878025", "\\\n", "3009797017238`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.882351009400959155279767423394497513493389132537243922", "\\\n",
              "546859358682634642237287362749439508131688781084907461683666129\
39938825132471", "\\\n", 
             "6138823956820937053194363077958838332416583886492270854592078482\
1509503555761", "\\\n", "0944`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "9.684400175886893698720365151599074784894075699750409615355589799\
", "\\\n", 
             "1975748122644338989370583434931592054090401293170604553386819787\
2713914983580", "\\\n", 
             "4619665145586173933432638605366922875317911237574790711507535294\
64802073`200.", "\\\n"}]}], ",", " ", 
           RowBox[{
           "0.2751272020903024865031951380052579686640218526385929638350927564\
576649364", "\\\n", 
            
            "66239659906479560257320250262382041873068658965686779756781205255\
284834367505", "\\\n", 
            "27728760249693826718465309255353005613871854552644476584152791`\
200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.181762264409202368217366853308131450728213187721413998590192894838\
43223", "\\\n", 
          "6063532866610739657545225035035829983418247802739904029146566862874\
3462180349", "\\\n", 
          "5500513059525265774693500488608746855977468432189535999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.7157512257089618398103609156038542101488926191794956712420661336\
879143", "\\\n", 
            "57730074215441873925052474950531114579564310587114680142630422330\
213401130986", "\\\n", 
            "60479472357365676247353958146582428764554671291872923405161890478\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.303642009892775472619185577094536539648626868294606221122489744\
521155", "\\\n", 
             "8955943337385833147254638289019544551348162075497057120124326938\
1938862637116", "\\\n", 
             "2730022340503808688850963906716143169665365367963667382115706056\
81`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "17.80167293383298059882320735873993704530088610025103280577012275\
521497", "\\\n", 
             "7116795524000501484265626092387611670942978539570619308743121521\
8871733946172", "\\\n", 
             "2986641393701880839414582860460936810542544121966536924715805976\
74`200."}]}], ",", " ", 
           RowBox[{
           "0.21", "\\\n", 
            "21315198932485421419085865664759070773662857146252459200047440434\
741258659221", "\\\n", 
            "31448896197278272429317328618105214078790209611949738406888187913\
664936645752", "\\\n", 
            "23822093768193506914431668767189170993693248896080416419`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.622869614887940104080727599468903874034023255102670783791003636021\
66347", "\\\n", 
          "4384412316158002232792508721282969041661388037074903179841430497688\
8288089652", "\\\n", 
          "923870396495375022746641677370810076535562835083762`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.748418877079789980814963967996236982005348177845077861342375284\
228405", "\\\n", 
             "3001656267231703900937651565823991573085007510502233229858968242\
2556529880829", "\\\n", 
             "4515018123904030492673597414891467290069061222194240789847550965\
21`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.873198459136332187296705021345163798284103988949354343459535283\
845654", "\\\n", 
             "7283740903813212769955299945391534051087430450355752372601825341\
4198695494189", "\\\n", 
             "1523615612676501964331016933046837232142860686286993866384339547\
61`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "12.67620431978877042066195124988855914288359892880763238341761168\
738866", "\\\n", 
             "8271835404639732224141574056305780401528596727339184533604706018\
9443641951884", "\\\n", 
             "2780789829273954907798455531777788991770137128147699577274853790\
181`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.037968602944669886626369826155411273592809095029460636274746011\
092614", "\\\n", 
             "4988553038581356642172040345881187115967969765090721540718340139\
7363894942872", "\\\n", 
             "4979755133917616162710323939940115464415567964580868255920625432\
14`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.046584628733770388202786249139491011462361271364166210451302131078\
37295", "\\\n", 
          "2051105246850338577431457369957571373027509043376595945326843757947\
9626756705", "\\\n", 
          "1747286501560592844619978246660832224106974582212926299999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.9801030254232345122650888314868958834170619828737933435186861962\
275795", "\\\n", 
            "79209969471658107882760363437842371396953673974937876958114654253\
369425662376", "\\\n", 
            "52600301352617699422005875281321605042259720101006427190223506015\
`200."}], ",", " ", 
           RowBox[{
           "0.510", "\\\n", 
            "30067333018493969248096408425691368618999329824750106041564701720\
605288088927", "\\\n", 
            "90835718698460375038813516962343053934722139491936905747062535466\
723776476910", "\\\n", 
            "8082121960153367415160438997668771732233797103375078113`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "33.27159329898983315155928817923928734054580517025616357845744434\
405553", "\\\n", 
             "0242970307735170948274061021650515882899388086709822519158494900\
4719512267823", "\\\n", 
             "3141211074038537875407016324126552721363569619895009396918364137\
447`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.003116919267012965148848572546651634740431369473100727460654058\
751401", "\\\n", 
             "9270127619092386469392488860295910070479980393713217689840769741\
7631489317829", "\\\n", 
             "1735659714559298253745025586043615711906178304828931070609472681\
1475593738213", "\\\n", "8431396`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.1486057943429255117651505470805022148591223606025924830871", "\\\n",
           
          "4462194468412900610508564096516314950957246744182079622661009714977\
0495045488", "\\\n", 
          "9576628056151087078443080339507623176928684885316122614916238291899\
9999999999`", "\\\n", "200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.622999440867328928741631542108048821523315448501246200156731350\
2129", "\\\n", 
             "1799237969143130799151370437407924788048615222809213984680571308\
3660488977679", "\\\n", 
             "3072569794580770301584332647254053635246331199787590960447405017\
4262`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.248102861504657343711357444098383932415328359597973318237546269\
929237", "\\\n", 
             "1538061909910291194730477200431442102393043263938927995031111884\
6777912734383", "\\\n", 
             "4877869876297902647494278968000507905929611852660394107234459793\
32`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "27.12879889815095952409839142977740353853805702669567482182422589\
327903", "\\\n", 
             "0083680703797364071779153519846625725165199465653619492466821963\
8796350876445", "\\\n", 
             "8119027840443117652197929532362856365966451046280737653861207356\
194`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.003796775830847729886830011100573749314462712884172613209067175\
118700", "\\\n", 
             "1277370425383104687176633483876094218556014354923557681247140954\
7404182392648", "\\\n", 
             "7684706595548325281543260254515687201306068337567543256443321127\
5748923112530", "\\\n", "75445413`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",",
     " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.004724770265322703497291421943120960538138161034723799571888091154\
95879", "\\\n", 
          "7417844560477113630937269460207400856300930300759613129614932239060\
1414357362", "\\\n", 
          "758060525413662983379490746428142353022914921771843358`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1013140484801703409425505555626517348485027277976299805055108225\
998351", "\\\n", 
            "30718027831470154279705092000553308146688671212701094689615471267\
513687418130", "\\\n", 
            "67058916902995436085601107623445266477892968085894471410321334571\
`200."}], ",", " ", 
           RowBox[{
           "0.081", "\\\n", 
            "38959799648646371054248461138103029737723458045030405645527852202\
375283916624", "\\\n", 
            "87099381532505930838859645535243638886688839399458628550507319772\
936865312577", "\\\n", 
            "3019375599571267071536768284720023741973547408860853551`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "35.84869778361600678371190546047334356832289734787210176442473065\
153831", "\\\n", 
             "5760885526450568285370117336890892169845606956100192943615661639\
3332406094249", "\\\n", 
             "4201033424736005665427702206967853405986112667035335308810114700\
819`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.040240186167520752056375114786865674661182587557550568044101462\
898613", "\\\n", 
             "7084153581175966347593969920706065284235546323829016394952635946\
4909593907595", "\\\n", 
             "9324576440061209933899242735121325969894795329608401837183405102\
55`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.58737636470946606430007460892955944723808677098696513852495707865\
57029", "\\\n", 
          "6427415055180457802391138788490004219416224826256829334559916637272\
5575322545", "\\\n", 
          "64735663282580510723816305438590743079411729805130789999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.023227907135254297157509093508018230031495989897460515711816264\
544947", "\\\n", 
             "2658726142589683978475933472071378221738457195805962529727736805\
8261232921128", "\\\n", 
             "5623329520833869239868579743609847356302995560875455967326656647\
82`200."}]}], ",", " ", 
           RowBox[{
           "0.14", "\\\n", 
            "86376087081749411378232627529487404683515295785264611924737134355\
279838619270", "\\\n", 
            "85120123700748504715882017652143285122394414005947282166745871216\
563787746027", "\\\n", 
            "67661150516705890573297455551088329442777141583413921812`200."}],
            ",", " ", 
           RowBox[{
           "0.001838163971", "\\\n", 
            "67436417547656328097518832064258289413407179289735409342925325247\
227380581000", "\\\n", 
            "80353124214765115056735578703747158598778743773287188364001571624\
484922734120", "\\\n", 
            "55992263124168565464447426671830878187135060234386204528666218668\
`200."}], ",", " ", 
           RowBox[{
           "0.950", "\\\n", 
            "25537470268056632738588933491759681672156659012894641692248889423\
391185723264", "\\\n", 
            "02885886161703196279341510549180519605273376316370553528531408405\
364689432542", "\\\n", 
            "9356708121631321817090481632111514428214530746830401204`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.06537409031528688193293351473396327227163776214097251180052513288\
78347", "\\\n", 
          "7450673636381171789951658016807133057903347163523220180888317036167\
0477457962", "\\\n", 
          "21687526760854941958934802816987096319227280898046033`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.6006498229612666402728642085027519502174392959290250135444239984\
678929", "\\\n", 
            "75711947861581917092242920401718474888070570244895794018264489245\
185530389250", "\\\n", 
            "65777184854473052509908024386528573023942787179667611051636318765\
`200."}], ",", " ", 
           RowBox[{
           "0.313", "\\\n", 
            "96656763686424334090695459829266579460663622904954086072156341606\
381489317949", "\\\n", 
            "23356030733921666166452879768248671189194993695415462541988106669\
154893519195", "\\\n", 
            "9106269724192343151677203762384517380083231437795875091`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "18.28071484383965992028393759142562864151146726854327620003679762\
187817", "\\\n", 
             "9388557891516510809701620825771407549895755855151413284528399683\
3623170194388", "\\\n", 
             "8388710725201560106035026668714587492454178972357467329928488561\
125`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.003262335070017040909672494073715263338951693994564549038776868\
212660", "\\\n", 
             "3959045962166383676164000120362310824041920561989949482818320219\
0087814263361", "\\\n", 
             "5224910923370787090229249559719767566182809411365404364309476794\
3979713744162", "\\\n", "15411889`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.08822984521200275374826018527973512239487707865615476423", "\\\n",
           "304482707197894395399817839291160493375634694647835992898289261146\
62965608095", "\\\n", 
          "4966529194053213847841016695165694460612960048980270601723532462339\
`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.704896733995564287130315609433187824635260375359633443926753538\
029949", "\\\n", 
             "9648070747199526682719915387145643765838411091359576018740651339\
3078750637867", "\\\n", 
             "9473208808189945632943545328150685593736659687988931051356279608\
27`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.042218768285996173406581039135752853235343573758560212310192141\
345351", "\\\n", 
             "4815690717754945048276146458372328242898479747710279167327283719\
0311366518884", "\\\n", 
             "0273140373654579794468565774223541313758811894778388618993290730\
09`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "21.03431474327699250091451295578970202341460314213301477550631221\
292431", "\\\n", 
             "5490771818246704620280433100527374446884964848820540440894273225\
2313884942100", "\\\n", 
             "9577914418483436641530843184675904581818077753886695691852595270\
64`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001626398961543675323534202548688263980894397306775635010014411\
318261", "\\\n", 
             "6971520287192222020390960505363215777332799577436011916230135498\
1753255372439", "\\\n", 
             "5759281849497752848731824262971821446369666729113709930337648526\
3566194895277", "\\\n", "39047051`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.29146329744265268737185334811212191017486649579116480937", "\\\n",
           "839584662520469393863212882342712038299808211688946477823005143049\
79322643567", "\\\n", 
          "9922326067368620754764515200700952182927175857649194385130110508619\
9999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0580482289600399913436298336211386529057376828108533067340551007\
0", "\\\n", 
            "58664168024966980915108426357303892563348881939023495382893595914\
687048763268", "\\\n", 
            "33418723683032911046304564807549075575989050284624802438778076770\
18941`200."}], ",", " ", "\n", "     ", 
           RowBox[{
           "0.1635927912125016612414509473115346627188171654905641506943217884\
255198", "\\\n", 
            "25272285898955040937039584352847508853025152849572222878618454446\
448346641726", "\\\n", 
            "17109277908320697227312424996017166340075383300192505289425590662\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001237187280269158999790811500928720954383714203588854820425539\
553879", "\\\n", 
             "5928410614805139686115137713339387490745331789763075120628196818\
1323925290451", "\\\n", 
             "2995829766412292810247226920318670740324093616612605584327122967\
8466330659176", "\\\n", "25623128`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.39219281475947066525687304344043208343571119485876056637719", "\\\n",
              "204855377617969333086918565090180559075044386965552851182817812\
82167032898203", "\\\n", 
             "7393663267531136764794552518916139842230623936667720127232955487\
60800314684`2", "\\\n", "00."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "12"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "13.000491706763070743059576346086222832289036380953519328175778852833\
9843", "\\\n", 
         "65325388145633968836244353013804828359056713864277879352379016262997\
573130184", "\\\n", 
         "47536005656446096656170511378031277540315429568162249050999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.01993441997710602637216531983297212421564394104760487328868602578\
63393", "\\\n", 
           "888111799619465293934366589577695581219624881760379507280099339686\
41349757420", "\\\n", 
           "71692486093686360444322826540592875345896456436814113942743976001`\
200."}], ",", " ", 
          RowBox[{
          "0.014", "\\\n", 
           "862845675743738261375968546671418447127611899169855467406293349923\
95149412970", "\\\n", 
           "814555978563449893493941259913931792109480854188738362511853845165\
28128703016", "\\\n", 
           "6142647997671897684365522972309278148741951618178144153`200."}], 
          ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "11.463072779640271468962919224163088403740839535753025282280875547\
15885", "\\\n", 
            "07266627778984579626181994962509036556133227577523902240113263433\
233695470768", "\\\n", 
            "32166133683884109580286990813105056177217719982615978441676214399\
23`200."}]}], ",", " ", 
          RowBox[{
          "0.0", "\\\n", 
           "010182900550876302918392580417648899721917509295974785349203469909\
82687599738", "\\\n", 
           "017881787583543591841709786559387755830723660707738998837395223148\
12469853420", "\\\n", 
           "811451051462697834819584927361700320651716334536309277428429601337\
188933363`2", "\\\n", "00."}]}], "}"}]}], "}"}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "15.122827580329097726943852548782835316963859923883265222967775438464\
3466", "\\\n", 
         "38971900355133218328887994033399132960315224388626908752392929825120\
402829855", "\\\n", 
         "91116439251554714072186472418139804322329371869820074`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "0.3276599895496960361123637365985654608043551993930885411494536494\
19640", "\\\n", 
            "69173933082191330421879243506647729269464762965349872470222470015\
220217015990", "\\\n", 
            "51024891675710875059768252877292000093614496218156718071578739672\
4`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0172250767336863651108678728359555707435765913395403517079478694\
53367", "\\\n", 
            "60122219333826249104551914282392629004404487518313333084640815124\
799389000877", "\\\n", 
            "68597278209694309021353324614735010734139043885176183695743741828\
6`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "7.5582112688449516583297593947447138707164463887870524138047436692\
55960", "\\\n", 
            "95407474177142743088865483495710354148667649273936591874694632790\
146429326048", "\\\n", 
            "40738189805141647846512878806720973536875746555275995602974018884\
6`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0055792049587330474647503778222641159604663376380080411060608939\
03362", "\\\n", 
            "81352242402257445420445086532908940829200988986816650463257471410\
169290620920", "\\\n", 
            "20530782775956236559929719887375326499729288137707046216196159245\
115368189558", "\\\n", "85618222`200."}]}]}], "}"}]}], "}"}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "16"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "18"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "22"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "23.004599021181021492958430040988461827354485633792412094642693941114\
8829", "\\\n", 
         "31785479147625987720945641524030122117705645124371019826014315452144\
798088980", "\\\n", 
         "86149604383944785783635215460682702623982546208664471609999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00402853652387627791794394404005167085035808415522028629089350893\
78751", "\\\n", 
           "121332736703793517176419300878173275113214807280429797937686319496\
52746448128", "\\\n", 
           "901206335296467183703074443490330579366538648877918519314121002317\
16855845643", "\\\n", "742544`200."}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.0007732748196931586263547186453256701662745367586547911519751", 
            "\\\n", "786160419051272274217340695173632888103545410513723661647\
88286906202776291434", "\\\n", 
            "24140094911705779564208572101676560302942673844817628256850557599\
016453824245", "\\\n", "1045713567082156`200."}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "3.244060853755583188654914191968354357631210136782395", "\\\n", 
            
            "60853692029750143812626240026524528492968078259797378394282588437\
603457559690", "\\\n", 
            "49769267575947756293204762196755618175369267399152763615094104560\
588029512126", "\\\n", "3958847`200."}]}], ",", " ", 
          RowBox[{
          "0.0041812882085481467649406994727586514017740527736900988883582", "\\\n",
            "64950985423405960167982969534863337508365313915526226071530371164\
496477629946", "\\\n", 
           "625104999784194484941603878720615211152188811265797652417159088475\
40488498256", "\\\n", "3750653894940964`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{"4.54237001460273*^-8", ",", " ", 
           RowBox[{"-", "51.152643548279656"}], ",", " ", "\n", "     ", 
           "4.747146712899641*^-9", ",", " ", 
           RowBox[{"-", "0.10437974885426621"}], ",", " ", 
           "0.0012388254117967682"}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.018531317895791950910060074821219035174248993758077256123867361826\
22560", "\\\n", 
          "3173566504565058388884786196081236233628718375250007897144929613768\
0684941760", "\\\n", 
          "3140908769790351462217886288469580897650866850271227399999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "2.185221505985097903819600187871750950812168271365081547415177699\
011763", "\\\n", 
             "5374465407634164235436240510419932444924453705151662048588110848\
0119655266772", "\\\n", 
             "5380383780506485555166012751827140979674962725930263859565803675\
26`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "5.963520631024729506155755178642040088673540722985070084969963579\
560289", "\\\n", 
             "4949992052472296698193482833094760955847311267009928563713498579\
6219210855223", "\\\n", 
             "7224479522902653496099674713353874036067540331167812597235050615\
45`200."}]}], ",", " ", 
           RowBox[{
           "0.95", "\\\n", 
            "20230909601451939420449676502058461654070287428954899977878401245\
023867200674", "\\\n", 
            "16685799704241155552284114374927886165844347559427547503884956365\
715658641794", "\\\n", 
            "6957891779855177322720334188446893487710539464873429846`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.586231758715989346079397837061128642309061673283447316733511759\
232709", "\\\n", 
             "5954749881787865784413467130311946651582355295208199471451518435\
5588362638744", "\\\n", 
             "0608511584253192755043618768486065887256156192139803122638521931\
57`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.437427057459751604240363650760456636348974712910712184253986039\
726994", "\\\n", 
             "6532399571946527450474654298052488288053089236368162753285470680\
0521323573027", "\\\n", 
             "696468630823934226302059593272423504205351687591468594240999218`\
200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.179095801824462443240706897676829244691694655405427827861738420371\
90385", "\\\n", 
          "6262568637974935364694607661920759599657233060555239176599104387062\
7894719656", "\\\n", 
          "9822662877189498072476679925956450002586591147811323`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1349212194970588194002620408679702701429977659964905760628434530\
037077", "\\\n", 
            "07089329031435382992741749718475966478217107173177384729287204220\
955873952824", "\\\n", 
            "98368624443604640246256094111872988148443282706680063025799020848\
`200."}], ",", " ", 
           RowBox[{
           "31.52", "\\\n", 
            "18296174633607074807281086579789002835174893360944198560408122982\
113437876728", "\\\n", 
            "62916615195991011391507331700066817519701417991643918582139241073\
426497970742", "\\\n", 
            "20602848957252817786273153481089879996770256198853124238`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.171031447171326791729634656947723699485715065876144295567656443\
932081", "\\\n", 
             "7172466738175485082942783492457202511364780801984220909046270746\
2607991262839", "\\\n", 
             "1794251297503413483549450156861104592389295717748951150240522053\
03`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.363768017169687017702566421345076586373342946086750909059005262\
756448", "\\\n", 
             "4567877373664975702134713375436595403163924686018464233208473612\
6873639799805", "\\\n", 
             "6279869882954719911586130657517027559403249124128645396855614358\
4`200."}]}], ",", " ", 
           RowBox[{
           "0.024", "\\\n", 
            "60110486408241704109227518970491329740217782496464039887534477230\
789520707267", "\\\n", 
            "55031223893508212933465727269224378953617371975413060015044528151\
264333309515", "\\\n", 
            "7762571103173361791576688179079855528346941116660174732`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.279057794201259890559884968297755885811240916712492070339551785787\
02638", "\\\n", 
          "5299260339415002029333949167174675944055732800862640087137194842657\
0076008479", "\\\n", 
          "2843443029188713985604765005437719739789796108473294`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.016982081088579779446754771169490903068488847316948274503756214\
147871", "\\\n", 
             "4446629491787489563022066260418980416312311202105166796742029783\
3021262588178", "\\\n", 
             "9169052266098516255313914801608583110142007603348968150689172070\
64`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "7.177639265289647440515970800652085713062781355987911623572209425\
217859", "\\\n", 
             "9797526542196611334363435433970265327708095654423134253514859469\
3059479418650", "\\\n", 
             "4850499266049367050542836858146784203744381431649768857487935513\
01`200."}]}], ",", " ", 
           RowBox[{
           "1.14", "\\\n", 
            "26051411235447197265037402575055758557230129505727935111981772272\
534648236241", "\\\n", 
            "96634741153771533429924521539016707829407327044940685077970705611\
602922424378", "\\\n", 
            "09969278576833226795285814084300015561756248336086273163`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.095290482432103103199583189285734650767605861491107167691500003\
385248", "\\\n", 
             "4340941635931854110871828906454909553372275950388963710996272140\
8916425491908", "\\\n", 
             "7630980872035581233613786092695210475751113817516001291753535990\
15`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.035552052094661702390566971006172927253750148515346736082131136\
106615", "\\\n", 
             "7390967792562461495134234430832833830616377947295233168086053091\
4741897059719", "\\\n", 
             "3923118159407322177210598278184686513786599185252219515446570409\
73`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.424530371944745523907099244898528427942685493586475163749570835829\
37058", "\\\n", 
          "8533434766305946160157922497352798756867226478003183510167259488538\
0013395421", "\\\n", 
          "506195438366970414686405902203683690720746592789665`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0388456375851299081754663234495036530094698863725396588480983978\
508423", "\\\n", 
            "03211528476678073186497467400067719502052226996430403587824411898\
366065315665", "\\\n", 
            "24744340899981285092248432014671112250744373235063595159126522598\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "87.59036106570788705169011658780435924775577898826946390152473747\
344621", "\\\n", 
             "1112652087259512963885459651278841144612952454604798320850962310\
6682032984751", "\\\n", 
             "8565271763287087595808755431984118558831263959420873696368629541\
924`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.267631537633177436456680402441697028279030177284483525905606688\
398682", "\\\n", 
             "4909126697419866477725077835430565204519955608659895028833560351\
7042860937745", "\\\n", 
             "9924428179747480376639982135953150077197336112236823503047003368\
59`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.454388694034528033311810938990812150166987705116697854092450728\
587691", "\\\n", 
             "9282256647602548231489474648341033768393569330816387544862733637\
6312766687653", "\\\n", 
             "7256067684169945546883961481262367870891682223508568973787070290\
6`200."}]}], ",", " ", 
           RowBox[{
           "0.006", "\\\n", 
            "64975515918842166600428935746260364132107238785708693724622433976\
137026919301", "\\\n", 
            "10343329859475006394446441896991891127452052577720525479787223002\
823214763104", "\\\n", 
            "85025583677979499024551253910189695719933798867531301695123673396\
246591233`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.527968924630785164753381754062097118228215706194759413590747084577\
69", "\\\n", 
          "7403132343241484050114533433797604344172182659068860389120702820932\
4875884755", "\\\n", 
          "910007919391047741575468962007754356998586339913585801`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.078185660131611565052618665157627872232936389200183169628475886\
345619", "\\\n", 
             "9402128282547693947985216788315158943441750241125652168773794690\
4021386836900", "\\\n", 
             "4575033253270188657677256174100619201067710454156644380770168621\
2`200."}]}], ",", " ", 
           RowBox[{
           "12.58", "\\\n", 
            "94895627211002949885030264598400905655728132716231803835345817999\
655296327141", "\\\n", 
            "66651737515608596971623903461795783564680575695851199049454733787\
021504999130", "\\\n", 
            "62581360495217745163562207188208756356369651608255583031`200."}],
            ",", " ", 
           RowBox[{
           "0.241735115126", "\\\n", 
            "53525614676252780078436674872204330197520235089976786277303212637\
153512018318", "\\\n", 
            "13720233618999144369261181733241617010269260012811029463467724468\
664911065021", "\\\n", 
            "1911777860243028333918293245512198500007579789`200."}], ",", " ", 
           RowBox[{
           "0.2634295417218232660656", "\\\n", 
            "25829929370427537261958737696641121678727287490677190984360027163\
159757702801", "\\\n", 
            "37549364566224568552386665980726193228236227507655541851802674204\
371302641075", "\\\n", "69238268463107176413874005298446439`200."}], ",", " ", 
           RowBox[{
           "0.000116577449780653909392331572770", "\\\n", 
            "41331970621281283331253156546903182283543286134254683291138481517\
159264809848", "\\\n", 
            "23816614268879259880299685790362495728106241336729149506238073307\
629454641176", "\\\n", 
            "79368262082453012122294634950561690279020213`200."}]}], "}"}]}], 
        "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.719889810370201243636761616857071354073086753829396582695129576217\
91818", "\\\n", 
          "7866680399345479391150145195463235825880524946895302652406824455177\
2947495539", "\\\n", 
          "251707419250599527698601916890560514740591209931125`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.7912755960771615776061859362415390239781845503095122334929856539\
813283", "\\\n", 
            "42378293628999646474217113811869366548475150668212196428602806971\
967825126905", "\\\n", 
            "42540865222419285430385329150278793085576871652925606803718761188\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "11.43406533676547855695804796724696786693403339576127516319424310\
518073", "\\\n", 
             "7092680546716855235986808287349910036264668065222215758492419466\
8477921838280", "\\\n", 
             "0320769506490756441375837593696886015409906742560019067835765747\
342`200."}]}], ",", " ", 
           RowBox[{
           "5.6", "\\\n", 
            "97468811879480683091707724321145250357591855558159209423239837688\
230337120586", "\\\n", 
            "96821611829816069124458166805827194997757415774865058206313251840\
053427379789", "\\\n", 
            "321589281765367055447799914854080476371680732356948564235`200."}]\
, ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.362714164251973796866760360309626357187858221037719973600354514\
195891", "\\\n", 
             "3114310746049057260635519898510067910470438655965976871574009932\
7359002611784", "\\\n", 
             "2375636442460345938210401927128089661233925576095937580602466434\
57`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.042797557495588114578857143670999429879654677531669585894526879\
471068", "\\\n", 
             "3496670597461008574462089401663285791290837466379246100029376604\
1608614299490", "\\\n", 
             "2559713317567389334648772029732408901913525255502699617065090808\
35`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.326958234983020622029076196345804568139005001776672877765586410960\
45310", "\\\n", 
          "9660763235686210068981164099860976114277919510590124206619605792094\
1480011195", "\\\n", 
          "1696341147978603799036117425806476563140690138565809999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.556765604387440978873306989412682432285798848632579251020148638\
183434", "\\\n", 
             "0337708704582233086771204477546649485041479796537893583647010169\
1835277943518", "\\\n", 
             "0798119347636998197744233228237956867914695117023645451103560996\
39`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "19.56275224476154817364379073558812845977538923020146561619602914\
938671", "\\\n", 
             "5870247786973819404395827385163889932571492318570663854644690335\
5256113578987", "\\\n", 
             "1225134343585867758155597862590448306574199250270679090143090638\
381`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.718988057852957889346006859499811509152484943014881366270213678\
115681", "\\\n", 
             "7222862643286931685162248957492247053135577602644328347383941716\
7094180712833", "\\\n", 
             "1736203479830429026286951405955959866671151118718869778230615709\
71`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.290105354947520221676772823424353784200718687333832691461831267\
599688", "\\\n", 
             "4261967094166743508893238462802920540766672343621149041506130315\
6658260801571", "\\\n", 
             "4535148711278239588001963461953409965255784728264629156212396493\
98`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.013472955821625895015790553767784700976469095190133503682361322\
186798", "\\\n", 
             "4127567766739870846683299299179619441645137919460150040101797090\
6714420353046", "\\\n", 
             "2241394271519384344666020975710175888815552916001143813806790660\
69`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.683925254659571567358903079958519139223424484479546831323707623344\
09872", "\\\n", 
          "0694565724188980597627308701937592411251308362668554419158815174774\
9908176157", "\\\n", 
          "083543177777211688075010781687135530720110439341875`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.142639637052467499807231519291787956255600606820731924681332620\
013444", "\\\n", 
             "9603192545158018793429046616455513710096554868132438637256712070\
1329362650937", "\\\n", 
             "4295871422609149075756972567700571670138097311054162385728198441\
73`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "165.3447211205635166248082686051981332121628799417160040606726954\
004314", "\\\n", 
             "9997368449453970819772144239724516160876025390809370115127374443\
8637571690270", "\\\n", 
             "9314471393402299371702750262519441805273791305172603664555836725\
0265`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.910277539081564870662218557392329713208108679440990627058667376\
318022", "\\\n", 
             "3714872811307519874383962336465706418991451440536884625071474415\
7530463485415", "\\\n", 
             "0153954788676271849330148800522024965104145829201844214027249821\
58`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.150281715099515780466325772768771564027755407791948614687175430\
994438", "\\\n", 
             "4857175487459094940649058644164516027823239566868808434110927283\
2836694781536", "\\\n", 
             "4447844110344227066187689363968674410781006022588540915431971693\
72`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.002355253901898667013195902684364213267542956875323378292293668\
981968", "\\\n", 
             "4573003385813790302837520729553420234581027412741615001031614064\
1932167311367", "\\\n", 
             "4964677228447862212502248662890679128407773915128579089074469264\
4721011237194", "\\\n", "19460025`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.013304232845747363329593699872016545698016848643384060293", "\\\n",
           "550985732738708197287648225325604689854228919711447565814676681000\
60656964404", "\\\n", 
          "44841077345654093520676385655665067738692098015518701800054111089`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.6283550524349332056400484000160587281837594984068252112779326102\
531712", "\\\n", 
            "56546076638506998361145811980057324778960458857170604485226994772\
647886964200", "\\\n", 
            "71454155190680751380088974131934502837241034991294390501559536558\
`200."}], ",", " ", 
           RowBox[{
           "0.005", "\\\n", 
            "49575595817761569411477471067782658473524152040356543708149850885\
882128150928", "\\\n", 
            "46124174274444158828022299901661052663339837793894518772453716787\
077709332107", "\\\n", 
            
            "41289141134086454335379765572259371158113010529699235750683176892\
201824464`20", "\\\n", "0."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.940178528895840291944388896558345117397869753311476145989941267\
5373204", "\\\n", 
             "6611455304740177363625297547230842948155144823118713755677156579\
4609770604187", "\\\n", 
             "2882743810483051779030886616775083414219201122804081592498339468\
6`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.453614196278670518446268950662309793723111140634433179526480605\
792098", "\\\n", 
             "0280170857550005010962585423153387735225722788837282063972108495\
0323983350851", "\\\n", 
             "6126712826036506205430106954084043475336966952392898035046984609\
52`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "11355355604811746076721755047568033698721258962574374091686775241\
558418564971", "\\\n", 
            "54171414590925751296484699173431383569044967866763711584481007904\
234965855388", "\\\n", 
            "70621258423768153237638155675874896732593767785284590334106983509\
0382152802`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.610880587134815256806773155513898488652122466382283582930882808691\
7", "\\\n", 
          "9525825682001988799247002183098536811741661010242525840423723377535\
3812889574", "\\\n", 
          "2559323592025906912045295391260237901834807693344664521999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.402394321275514523282672220113336740323623755275963120467856743\
530613", "\\\n", 
             "8506177468763643969694775807780571325562523302439188040263715898\
9764757769700", "\\\n", 
             "5663242704816957306164912289279599600661388203200431623859255185\
85`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "425.8342483856732250778794861164067639884395759584562070416541899\
703774", "\\\n", 
             "3216330327311827951458707862927340772505446821231825728196280670\
1572065634783", "\\\n", 
             "7723333134607344857606058277019708078257810958723599354824093178\
6954`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.638847347783251837518647352090966487599286617929999079839525177\
991614", "\\\n", 
             "6347494461124312912752739023252167520366615994814772124796242356\
3898586866281", "\\\n", 
             "1481720158234783272877808646216419123708464085494254926523060624\
83`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.276064000457433148937971718666478005672371302460149553201585344\
106150", "\\\n", 
             "0146103827391798874575830019473037509279035873885500975780297184\
4295015873649", "\\\n", 
             "2447701434119080199087912844622619505740066495292422641424918878\
37`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.006021287670097120470336536596549744534551288492171969316518969\
610146", "\\\n", 
             "7777350877246144851103384686247481525483347348589107517893940072\
1403528821607", "\\\n", 
             "5724561337900867132509123733580108102560733947540370498745437443\
5992095252669", "\\\n", "87272612`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.130729843461568518162885746781801423208075828338540857796", "\\\n",
           "698392476652111651234236473916474514830828111473721829378221526858\
10247055803", "\\\n", 
          "94734371530358014281289310786856444822486944353051522233686678523`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0585974025324401880217920575982456633989082161067999719767231455\
306059", "\\\n", 
            "19539725245236905953233955091193717430342647295682204080802884710\
598065500538", "\\\n", 
            "96300865362775439866455843503919899745189015038096791927772216742\
`200."}], ",", " ", 
           RowBox[{
           "0.003", "\\\n", 
            "86966280492127975036292841632900409707947223473037918750036146322\
856485572420", "\\\n", 
            "81199139208463610804183470246554666144169501740518756293580014138\
585338988594", "\\\n", 
            "04529192608011991314588636436213729297029203618355134734481825911\
973016777`20", "\\\n", "0."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.637987963053662176397625343931600253560423918058099683918143634\
2925192", "\\\n", 
             "0247949010671646122244807766541827178504878990605917875688564795\
9116843250717", "\\\n", 
             "5945011448858783254164541075305969178656421988253417269069905844\
2`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.021759093272390491128493049734299507066456086592521314155424251\
723397", "\\\n", 
             "7570745744533974835176798886845721314257811204254597396446722891\
3905538952203", "\\\n", 
             "3443559018874213286525438560645985529726743014955209300648456611\
71`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "04909461415173351143478456876421600164469643063403331431884224625\
741746692561", "\\\n", 
            "60729597634838450226883556870638675182230190146886747519305251333\
430264124374", "\\\n", 
            "83183800390342831638793498967543314498422346453587370734948615448\
2638532232`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.28371505152795089616109577405524110477233768775914951084785877761\
1", "\\\n", 
          "3265143121479686244270639006649805221831532782620271450327008786572\
0122651370", "\\\n", 
          "6361483244608844234242015191782563320570967127471632409`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0566592929446759016469901755606676353646747333614250321155851048\
539295", "\\\n", 
            "20969636562531018769066720519888618760767464557098231208329995348\
911187036612", "\\\n", 
            "78177516724678239438939485225933274286844585151095349504178551441\
`200."}], ",", " ", 
           RowBox[{
           "0.009", "\\\n", 
            "29494093154511448351990811710058681626398348383002297524704915592\
578380951853", "\\\n", 
            "39143442278692803343234746689197562785060355740347304379595569943\
135385415697", "\\\n", 
            "9662304781899714905509559126168977298964513540063402669`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.518530693534186902038839954771903184821491707859071757490328125\
695643", "\\\n", 
             "2986315238557866605324005552967322947177115779848224677447851596\
0368322641762", "\\\n", 
             "0264479729222967965291759841017339540767184091353111142499106813\
95`200."}]}], ",", " ", 
           RowBox[{
           "0.01", "\\\n", 
            "98818348106668124793315356642790158006961513359538060583988761005\
408384647390", "\\\n", 
            "81981004289392381689895815721375917082085533463875910477902250413\
403714223852", "\\\n", 
            "58016835456403755423118283587393983950941128948758603947`200."}],
            ",", " ", 
           RowBox[{
           "0.000231168500", "\\\n", 
            "85282139518754553290843607804132270115727125453349939273884272037\
000024311878", "\\\n", 
            "02620116362221468762861159571221978688393338035060668552830682578\
162707459246", "\\\n", 
            "32977842116163724821671475691569810091640418453253236743778263852\
`200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.89929484037356661852899884110521276601199596779074741367052811306\
59968", "\\\n", 
          "9167699583319935230810474176266256342091197591046945649122899523569\
1787377527", "\\\n", 
          "59025969804572691256040489485883588960066892657235809999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.3426482373638811405032982980288634457213804898657122606982875369\
429278", "\\\n", 
            "99931661650468020212572923113148765463637396225230441407543236126\
183851069623", "\\\n", 
            "20921302490536473675858388845607828874517076750430228710075524336\
`200."}], ",", " ", 
           RowBox[{
           "0.058", "\\\n", 
            "33789255071384576898368021296165251271435989958446580042023959485\
874541554207", "\\\n", 
            "02336446356833337377178420191948835470224066357183753950116530568\
181595249169", "\\\n", 
            "7690078140568342227441623972238511016154242130124546644`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "9.522176572839943575194364283258756636972644485741461039045252263\
876599", "\\\n", 
             "4706107153042549516709925020826613533440271777593086394719366600\
6409324014607", "\\\n", 
             "9705931215908865561742993308187764175477411659114801278431742892\
36`200."}]}], ",", " ", 
           RowBox[{
           "0.07", "\\\n", 
            "31656343266676780763584117645280178761754784736526706034617647326\
099808309958", "\\\n", 
            "86880545934603216846306714032545101777849503915034652096985797682\
044349006939", "\\\n", 
            "98473035000631845039185210838016310416122481720286773832`200."}],
            ",", " ", 
           RowBox[{
           "0.001889528134", "\\\n", 
            "62724940682377351963715341669549784006006357391795599399219181704\
796302056088", "\\\n", 
            "03185626739819690517969932641546586466400327399413381252463308220\
779602233731", "\\\n", 
            "55340800751134663904168531401788746351892389943675788134688034408\
`200."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.7096241665785045*^-6"}], ",", " ", 
           RowBox[{"-", "105.74763469455966"}], ",", " ", "\n", "     ", 
           "5.592230481029035*^-7", ",", " ", 
           RowBox[{"-", "0.03511567203220366"}], ",", " ", 
           RowBox[{"-", "0.003054992052384165"}]}], "}"}]}], "}"}], ",", " ", 
       "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.001148605974829065100261086626400350387247022384826725170084679572\
96756", "\\\n", 
          "5322163716717123828877649576730590944450692335787416175288550080754\
7348989275", "\\\n", 
          "7421929625366248711056102723963297538036968720135071969999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.363816921736468824886886983960204478382969117274924651113001412\
252807", "\\\n", 
             "5317659033839015938300622616717941745039499752294295603921013517\
9904238047836", "\\\n", 
             "2872136555434104411406875208392664514244200419003579273010822124\
27`200."}]}], ",", " ", 
           RowBox[{
           "9.32", "\\\n", 
            "95641629948819419663945414925829885385154699992229719774744869483\
850865872178", "\\\n", 
            "66751955109211445846253943461465048245673736712117613325145466012\
610657343532", "\\\n", 
            "85964120537216221296184669084198706540152378307796022396`200."}],
            ",", " ", 
           RowBox[{
           "0.056463411530", "\\\n", 
            "01784531272040954241617223884587769494143467928508588829320485355\
075117269123", "\\\n", 
            "65215183086240719321072078628830676433868878621881595344744278814\
034901102625", "\\\n", 
            "9098250854930141056776498687371560687651367205`200."}], ",", " ",
            "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.359033715410911769254889827540789591735187665186105090610350432\
475801", "\\\n", 
             "2255327758683137361207554283910887130876529777837105118511586111\
2390530669641", "\\\n", 
             "8615949548315655248531618220725429176171096129437844236853559715\
96`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.112517032647606413865935309361171489546639154748468920794490528\
000733", "\\\n", 
             "0643565591317827156193615869060131657982943062886502007908450976\
5486837657744", "\\\n", 
             "5180524420836381386715700296351129329920528294902457868556057894\
88`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.032586634525881978958402369290303152270389604624055097005514199923\
99404", "\\\n", 
          "1177813664594750185650866329983870127181187696638842887273110178248\
9471060962", "\\\n", 
          "6115881219920438207682690498168513549145699366719317299999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.058058879982508740960578131603132183624152486935438478232384316\
735787", "\\\n", 
             "2591272229376779254385339382201963501903721622665828970648160011\
1732459117918", "\\\n", 
             "8227633414519669870425724832423310995240602372006381218392043042\
07`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "6.496902770408826757828142721867140903132670626357861862120046352\
800351", "\\\n", 
             "1005641463025169142995003587375383126035053276180963999508029732\
9121462504022", "\\\n", 
             "5137395835697020487043586857510085557793359254425772204512139764\
18`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.295291729764271768482292234072947661084329326341072897690660900\
014028", "\\\n", 
             "4657548984606904316457553249032016771216617015143931075731572121\
5967215337308", "\\\n", 
             "0969811954558972207305605030772096119740375804750091992749049328\
54`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.031373630465589257615884367787698198426356761795118830868857615\
663596", "\\\n", 
             "0310248503508514186918330959991162995424723445539024578756194109\
5295520400105", "\\\n", 
             "8805759458330706649099885401028996371766431565774087238037681028\
43`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.485381595978400800773914534991256144373516439961028669007256283\
464634", "\\\n", 
             "7735797372681799196804616299458291630933892429871120623993095837\
1632533661649", "\\\n", 
             "7191328020505189621106581929765505017012052206568963641168214923\
39`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.422037050741787866209171963007296985144866830178380194601422448961\
68360", "\\\n", 
          "8173028679604311718125724607025914442379279492899699022357779080220\
7927281011", "\\\n", 
          "027997341111448881741178186444743021609962832106889`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "2.587071341453394393590754125042559678109521631063984380527655486\
890785", "\\\n", 
             "6281441570859813772281295463798349115803401693400334269554406593\
3136279381108", "\\\n", 
             "2139660449573818462559632282151251297629071909421823575850272180\
27`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "72.42603721745611461771670539931293616485204644144439740058492035\
796557", "\\\n", 
             "7943932753404719977580431144855844860666030981110036695908076323\
7562736290678", "\\\n", 
             "8990269413262426230823110124351558486398105810797790470124710089\
028`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "6.014550106772933187145531800137314648472644024593271406704991608\
245821", "\\\n", 
             "0893774450259891485372377105244985118230434231978807547716484887\
4130303920422", "\\\n", 
             "1173967589730358898183079915138676985387627715439326546073738013\
91`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.678938148896239193296428489084605987628239724308697567521510046\
727113", "\\\n", 
             "2531419802142783982762472366852798524479901802606133286731943883\
3310368557041", "\\\n", 
             "7926323430354686067862163834949370098518265145635133796741158029\
44`200."}]}], ",", " ", 
           RowBox[{
           "0.11", "\\\n", 
            "10808997065895316665407335955071720035095793812589413482025065109\
668702187108", "\\\n", 
            "25834621480445177822097758949044714841439931167872759011436491309\
236761358085", "\\\n", 
            "53401780902123964510795789521936921282857158778387400219`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.641324185549254228323283987715807833516243838766720893389246377429\
96478", "\\\n", 
          "3128208727133677462350894041004292987914670758136621830381942874940\
5872658398", "\\\n", 
          "221173478362771948923185393602441507025369165638464`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "3.3800242579554318216813684024879694835572712557971634902784531881\
287080", "\\\n", 
            "00440281989218916691525438026071777545796768794658359472934012501\
475828280514", "\\\n", 
            "2375512287488427244162411923534130181986097887544113433776665473`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.156422428251231509864515992526058868546003150267195756542831167\
626305", "\\\n", 
             "2258206192363144728199108507511734017525217900659943030510971669\
0763090808368", "\\\n", 
             "8094439536308612408484745613225609521554888772546652992767948700\
58`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.218086250923639782808112598860277853257610671063374312962235933\
715827", "\\\n", 
             "3942524509667513568809300767302424805048406937107474310265233977\
1173160044469", "\\\n", 
             "9586766061512986333286928713516741138927836141218593145530208204\
05`200."}]}], ",", " ", 
           RowBox[{
           "0.15", "\\\n", 
            "52550901259302437794459437865354188749403346688366941364001314831\
523464216375", "\\\n", 
            "88057956658749229979850966312391724270258225909023299955786560481\
077439200619", "\\\n", 
            "52906787825587349770986479540674004866866422182891298273`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.148443063642974038240512550590919047087822823269138565696691708\
218669", "\\\n", 
             "9088804398980100934264079274009212828434151165473998032123284971\
1420278519325", "\\\n", 
             "2912588232479748918984381851767154241075349083950179808217403128\
34`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.803139587036956406159519170802191071135901586467873746194725829018\
88537", "\\\n", 
          "8948120015428624039060856316868511033539778553392883870371146033212\
3268454296", "\\\n", 
          "685601569486580899621308619499177071022208067611646`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "8.701085006642090633545875953310948698407313670914154411252242993\
273033", "\\\n", 
             "6454448756915493339004874159144176558835079136331160892895410869\
2115835327780", "\\\n", 
             "0106364388284969846078739535165718459038174607680396097886342482\
13`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "199.3999451975134198340454680958989928089865427046879847621012463\
488054", "\\\n", 
             "6417276285401453372237139468909031790096444268053118493711740513\
0331065442077", "\\\n", 
             "8710708219100152811878794246511673445268140680070552101670921054\
1641`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "31.00806406762673794745005270192343062053014007268200646629153990\
969917", "\\\n", 
             "9396498273668575317718379879270421745498029367233233330115659240\
1376019922835", "\\\n", 
             "5771560692376223906655905873853654722843139878267431972989529565\
13`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "3.725309072891209468233216897879874357693051297164354520405769886\
207769", "\\\n", 
             "8047948816615803437955607819903612045018042675801647099909639066\
4841052951397", "\\\n", 
             "8968425151973941402455679982140379556913994969611164302856441395\
45`200."}]}], ",", " ", 
           RowBox[{
           "0.41", "\\\n", 
            "85868037798241894359265905596070873258485893050561858933449832501\
485093988326", "\\\n", 
            "25733634068713232518855762072416611329472454215152554622429750558\
565155670775", "\\\n", 
            "92243638894572819218121378836227744375936383542225366104`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.264324201547489117614874398102323304515306019645489930782385671734\
38420", "\\\n", 
          "9601613507525149100668710649240612192085353695618878729521068573887\
2415055116", "\\\n", 
          "706072794023337675446320011160772158936073079469159`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.1568193957669924751361540574207253734314993840370469533274913590\
025359", "\\\n", 
            "75513385883961283613194656540997568609387963730238188572308405585\
956702846375", "\\\n", 
            "76274034655882875977461265837038507609056221683428664281113182554\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.038053493605152295457573340226417405693789414677180730397567781\
973072", "\\\n", 
             "7375257586520423938963178984287489029329434879823840660439175634\
6048542435230", "\\\n", 
             "9467098688045383485657346561265737492419140743490325053172156564\
79`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.128639135257592851938450518267783399042098461756575525868649626\
549194", "\\\n", 
             "8808750791026985578527852528326938742382649272409291691914317259\
3136620280134", "\\\n", 
             "4837771155041270947601543611911037307175243003024300746285165440\
59`200."}]}], ",", " ", 
           RowBox[{
           "0.41", "\\\n", 
            "44069497050602337951891403029650503371515341620049243335941760996\
515826128338", "\\\n", 
            "49945097857114705291654099761557885934844620754508013175162454710\
975012088251", "\\\n", 
            "1783989281831596749657319371657250031027105683261404771`200."}], 
           ",", " ", 
           RowBox[{
           "0.0368369980911", "\\\n", 
            "07459339687464868401351325005523295562076049215106547867187356110\
511950641782", "\\\n", 
            "38107529715412245926037078394256694798284905980860198203430685093\
625662326171", "\\\n", 
            "522579371004495333601116609856746259633927778`200."}]}], "}"}]}],
         "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.726040378698187573108106714273937252668482231651779295535235278184\
99097", "\\\n", 
          "2972508039101391230301594455141783746124347477485873980146482155249\
0293068096", "\\\n", 
          "5259325070148708156403620408834722478851297914174569999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.6364760090803626211964247807465138303644365496931858530996600124\
224027", "\\\n", 
            "92934287507892570747652958181660827964225008644797888191169653767\
292606759898", "\\\n", 
            "81002148948507491445595823487190494586127486267339330345121552019\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.022013890160796392463049194980294818765209002715576333254103210\
018691", "\\\n", 
             "2456210736247825443280289554265257534354483371922058451542697031\
2490362278678", "\\\n", 
             "9573398579431260273217734832449512737738777872766977669064813839\
36`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.079751653950728027192525923418426737381518318244311312673642183\
314693", "\\\n", 
             "5604444391916002090404245589126352653167198146545861287041997044\
9974238811404", "\\\n", 
             "7758900608985381068403601105509717057325098373534430984774012886\
53`200."}]}], ",", " ", 
           RowBox[{
           "0.36", "\\\n", 
            "00432090646832197786399287367101310370021931443665785379715042424\
724587920960", "\\\n", 
            "98941455627656561874997807595696018925070286694119048062070465966\
229191840923", "\\\n", 
            "55938390945224834871051137700301750681769182251475023258`200."}],
            ",", " ", 
           RowBox[{
           "0.047928346525", "\\\n", 
            "77520969142884185166299786123885568571515042182755822801432826123\
980815430490", "\\\n", 
            "01702560867821766642351916799513221707959575041873925350426488827\
512877540331", "\\\n", 
            "5335111628082719047637219104995606655652604613`200."}]}], 
          "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.47536645098298294914167106439198988982860402801784836465580770697\
90526", "\\\n", 
          "8660667645388985201147101447120052183229812431992600891415174663944\
4352767224", "\\\n", 
          "35617963837266331544771425659076305569518082919252179999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "402.5501351591333128971214605056398222153518910262165592956699560\
455857", "\\\n", 
             "7331870457184529417477822667754646742739774030656561209211939813\
9674607625115", "\\\n", 
             "2734373926250815940345404714582561665737804821788360854473265128\
0315`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "8872.653194592372027430880636281262740482578311524045970433663000\
147788", "\\\n", 
             "7985221472538935289746038287056198504730489943604995573410523861\
3651136934229", "\\\n", 
             "9134511192256530098266330089105972823052435092294602570060813800\
34134`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1537.886253314535605838629617014791847464009919188288585273281974\
709969", "\\\n", 
             "0380354536414242463063139731818369435410429222644596881552963605\
8590722659217", "\\\n", 
             "5241682077374308885320612717429769401681622696113223157717515971\
31012`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "174.1006789774363332805297259550746917446994183831411266695528586\
447029", "\\\n", 
             "3073197119507851123335708623527430827393907895083777015520769472\
1228489136806", "\\\n", 
             "5988812529304608797374013892132117478980459090524727370647240428\
6262`200."}]}], ",", " ", 
           RowBox[{
           "19", "\\\n", 
            ".5362203643876850105799219709754171587163865008872137753513743972\
899621806066", "\\\n", 
            "92714805369633122721916939407742730279571177782364510802825739682\
449829519089", "\\\n", 
            "20176059269097177465360600776795606229654231746713992996353`200.\
"}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "7.00077503022737520968954376487789232627194506268647485651267733955\
764391", "\\\n", 
           "207460613922652821287921086700632199223408444908143849047169585641\
72945847312", "\\\n", 
           "5200067657162984796795838941257831079253626456669550722999999999`\
200."}], ",", " ", "\n", "    ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "0.006718732241121602889764779474334041360971620950684224872319582\
6528293", "\\\n", 
             "0406943002665455550660940984928842818411333471878130830805422608\
2128626268977", "\\\n", 
             "8312673823717526566929457966939581232466704411208901986864208841\
6100802209695", "\\\n", "2450823`200."}], ",", " ", 
            RowBox[{
            "419.97941472131721645197716128230968767458454243276714153832743",
              "\\\n", 
             "9145650887720448309600665314408401267127844264852192306226944614\
0964369003670", "\\\n", 
             
             "3133720002666062168676369723366837804084394101580576583777284352\
35684638631`2", "\\\n", "00."}], ",", " ", 
            RowBox[{"-", 
             RowBox[{
             "0.00217516035130255709998759573768030002996613157394770004746831\
4121286", "\\\n", 
              "424352304262729976374370127365274835856177368157489075190317656\
33729017332482", "\\\n", 
              "386810337408567791610476038220166195938331340301667596857481539\
98848847250414", "\\\n", "62557231`200."}]}], ",", " ", 
            RowBox[{"-", 
             RowBox[{
             "13.3628250168189882008939873199975538940961397966901126149355", 
              "\\\n", "5682343600713600857725248963888683858164587272351551842\
3404534272628750690677", "\\\n", 
              "222507837989648211732533865796934694620305749584242883726167150\
81476719449227`", "\\\n", "200."}]}], ",", " ", 
            RowBox[{"-", 
             RowBox[{
             "0.77578367081247336327062027918895567097296996398554687537126826\
466646", "\\\n", 
              "630342922735734671509328406902910069112138993537268617297463391\
10015012320022", "\\\n", 
              "671725136290173629570986672340061624900264580944680884675991422\
1765`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "7.03436601648705650835136197040794315339127805241884446516446244226\
789187", "\\\n", 
           "737003279431056838912995683893068212783535568722617107687112081743\
70478152316", "\\\n", 
           "1102849880316837334963204442533115117509064897012429`200."}], ",",
           " ", "\n", "    ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
             "0.52240435750333224144967728128960115537733309579362972685644903\
9181683", "\\\n", 
              "129659845993813996465364319413485648791368914595605277920897323\
55434247411075", "\\\n", 
              "035408064798782664752802066330799695453565645474307986872872445\
685`200."}]}], ",", " ", 
            RowBox[{
            "0.03", "\\\n", 
             "3677972071687581889717723681511891256199048278336987896629255547\
4221599961853", "\\\n", 
             "1454584134669296514082909588376192133066614170524893704552589322\
2798849112011", "\\\n", 
             "88587687466481138814693986390557774462964812633430660443`200."}]\
, ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "0.17064889761422261675546111797634031255604517464488808884755785\
9552705", "\\\n", 
              "023099135705820513382287211088884764652893386670654079365641043\
80828430062405", "\\\n", 
              "610683321050934260201804377484051362641092861767734465675085505\
705`200."}]}], ",", " ", 
            RowBox[{
            "1.06", "\\\n", 
             "2305735049452416507154692133257753903428261621637403705197755504\
9606819761468", "\\\n", 
             "9666357616237611542513133086247900620921372093094956245950310191\
9178527238512", "\\\n", 
             "51973366006419175986241984276785831083719059017390759001`200."}]\
, ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "0.14496743482432114688392075343507779737370980715756460242792696\
2174843", "\\\n", 
              "082346814714690526580837893121416265011602605485541946827750076\
88917650091531", "\\\n", 
              "742853549129345083412992230005571224797128641595096578258557188\
736`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "7.03750041845248695589851969897125672778578073499721938925581057302\
952946", "\\\n", 
           "432268143203274083444331183469796732075736245418354158979152384555\
89265571183", "\\\n", 
           "1771099701700008079139465811588104234548907348769821699999999999`\
200."}], ",", " ", "\n", "    ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "0.013853772699456091394440191385198218341944818557564909117209271\
6855847", "\\\n", 
             "6734417897420335422208405862744661686074480757824531333070507940\
5914945229141", "\\\n", 
             "5589112336567232699624778903947146086320416505545880095250368892\
`200."}], ",", " ", 
            RowBox[{
            "1937.5", "\\\n", 
             
             "9750808355549639634020420183195849115442797435033911072209433333\
5931298924848", "\\\n", 
             "1939452224480263306370274058280363563973589505880661623043444938\
6718632850364", "\\\n", 
             "035231638726767584114675321358786271435017089694807860996`200."}\
], ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "0.01816969928150737789123743092871550330099901541793004084021003\
6506499", "\\\n", 
              "816659467228104049240409535845841121045890489012818948197835661\
47657073239637", "\\\n", 
              "318673298093061453827197736302124853812674918897846286767377657\
46`200."}]}], ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "61.7792310760005687397616758608865255596264868681341463460397391\
8096415", "\\\n", 
              "468190458997795340976531901611965819283614970694492303363482761\
04962185344982", "\\\n", 
              "515312066149397913425450111126049425917748816415385771707272421\
9843`200."}]}], ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "3.59163166354142141662458965306467876116806175379867499828924368\
2052176", "\\\n", 
              "724572472874425537354350327633994904516576606745751260399001856\
47818114251916", "\\\n", 
              "305067021525778241016175060880265012110533035240091729568302589\
215`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "7.21839357477151617312229692373629095744587812816511691434710737960\
080845", "\\\n", 
           "454113331416586639282963072041590086717967203176298085912540620214\
49289091536", "\\\n", 
           "1604474713941255657024155042899515567361170365391958`200."}], ",",
           " ", "\n", "    ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "0.017004215828967023099073131872280733618832380661499105957338541\
6465155", "\\\n", 
             "0842087843468234872139324364794470197703051688125305229027229890\
1799808498400", "\\\n", 
             "9539278715169210107537279691219556751443891638537693028219938057\
9`200."}], ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "0.07333678163262692969163422508434067928107602872762025164663224\
2565703", "\\\n", 
              "156733651138946198753938266965499277692728498364812460717692339\
44927032468913", "\\\n", 
              "517817474212094963045846445109545431015603541224770065318526457\
871`200."}]}], ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "0.85629809101408790801488906631358352099934164073460567047792006\
7720750", "\\\n", 
              "975472619666694310927314729477776469596718569769123360288330597\
37325354141799", "\\\n", 
              "683683755015104218264613173723411059333830506216159186114819057\
401`200."}]}], ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "2.21514643087708607368504961783452680973522207781448286716920964\
0049755", "\\\n", 
              "977312076799824801677766477084410292077302295396529917697432711\
21477788948345", "\\\n", 
              "036034879658746418807089269779091888538007779034085914416104280\
807`200."}]}], ",", " ", "\n", "     ", 
            RowBox[{"-", 
             RowBox[{
             "0.13001430043393263318879858949994893606594404198792068166892208\
1234429", "\\\n", 
              "757780786560461889073981082058167114210354275982017136318236618\
73161991845403", "\\\n", 
              "360627289889030429739673956966113689058279554415309952067783138\
822`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "9.17399654410200083789067214778337541316375728400018057892955712320\
396759", "\\\n", 
           "447778826215680914633588641429111749009453735080772194711845766093\
25852371100", "\\\n", 
           "64591152348228175403813342357965936566203715199007`200."}], ",", 
          " ", "\n", "    ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "0.001835512248416562415759852594610009256160493207408465769256958\
2609318", "\\\n", 
             "4404577289292730349486237125988913819570400974155757415513086311\
0114447960187", "\\\n", 
             "7400651730273891002537588825524597364795498508853110343616819262\
8259600469868", "\\\n", "5666153`200."}], ",", " ", 
            RowBox[{
            "12702.221594358252309571778883929124112539012004426701720930421",
              "\\\n", 
             "5980675644722415553351668485487322082156054677155748819136030604\
6328735048082", "\\\n", 
             "9455153202067277260598704356813377471502086702277012721991301563\
744923351576`", "\\\n", "200."}], ",", " ", 
            RowBox[{
            "0.000846355241133000236710616081049184611149878441970770470488333\
405603", "\\\n", 
             "1141925590696604975490727406625354212775993634081375004508079520\
1563385231710", "\\\n", 
             "2784040714329103882677867879251333852028817086020682233841727449\
5488391399980", "\\\n", "14910169`200."}], ",", " ", 
            RowBox[{"-", 
             RowBox[{
             "405.699892943692845592615485999824728059711536683535938612365", 
              "\\\n", "3013021939243304479254822605098032748797008417263285986\
5698543849943543610783", "\\\n", 
              "792359794201881671501074873076035289774475323918843651922241534\
09138801483983", "\\\n", "8`200."}]}], ",", " ", 
            RowBox[{"-", 
             RowBox[{
             "23.6183988026300215484580033639142621486221868543308237441683939\
3692", "\\\n", 
              "563814902928325801059103277196943765610284383777709439183826335\
12069526683776", "\\\n", 
              "878869309147470480570597028592525490297815474359823799466444462\
7439832`200."}]}]}], "}"}]}], "}"}]}], "}"}], "\\\n"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{"5.405647338490207*^-7", ",", " ", 
           RowBox[{"-", "86.88389404042567"}], ",", " ", "\n", "     ", 
           "4.059360487819849*^-8", ",", " ", 
           RowBox[{"-", "0.009981246932279843"}], ",", " ", 
           RowBox[{"-", "0.00020257474184455016"}]}], "}"}]}], "}"}], ",", 
       " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.015049097991996619395953592948873832300094199201693926812810054298\
70741", "\\\n", 
          "9892803534114518542553422580280930249456639635820844190059855110496\
8667081155", "\\\n", 
          "31831403463549861661483271077193467092366549779444292`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.030467427589607940009618772788352198438546341041358900461165506\
431060", "\\\n", 
             "3357793039025443081939837527292414552946157345396449810864807749\
5222111739433", "\\\n", 
             "7418292099436506527908989330280590417561286359958012883644358912\
61`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.000797380282055080655217838644623869414801811641579453738357730\
405376", "\\\n", 
             "5701974792963398449929948917048120059389944163398745485888410981\
6476635399644", "\\\n", 
             "8995113699712659608999774466212191874611874196159399474533401491\
37`200."}]}], ",", " ", 
           RowBox[{
           "0.10", "\\\n", 
            "14489126787114441474062011802520501357867632952911404388394322754\
396047629255", "\\\n", 
            "70343628021749633656824292866749437721025034709517298198307239452\
490773079789", "\\\n", 
            "77741375313313319809084260218723383465240759822708304203`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.020989263079109103742327095311560511229259839640869530071702406\
314100", "\\\n", 
             "3603329697316849451733712297859876577633463795830542884279732713\
2718277809141", "\\\n", 
             "2033573672755360208560245466293582946380178393689265627265197592\
8`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.003830509368363351975700990788411744952061386052663102276208304\
497513", "\\\n", 
             "5332572220757781352934322583151130895404656517824432221537471616\
4930515393504", "\\\n", 
             "4369731195582443151655310462113977925799145224191597363269803626\
4718331276982", "\\\n", "80730883`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.035905787363512792739579849265500641590093904659366088385", "\\\n",
           "242314543605497182322881953430301911297281197642381049404737977371\
96840767971", "\\\n", 
          "4140748329367949388401032038701929428563779943113611014636309397407\
9999999999", "\\\n", "9`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.352793623183133697311517588950174794573199699028116070347720529\
91", "\\\n", 
             "5679263668304722230744540110122506798914443860489988121338492848\
8322810886668", "\\\n", 
             "6399707497648474429992477900408531226926946164261510145704659448\
053825`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.047594666504692252871753253616925748065968370439577145976409084\
905160", "\\\n", 
             "0698881602707641267628255218001944865887498186342850445519591618\
3044307088073", "\\\n", 
             "9528925992188943773849776701416324337512168859242073892134803355\
98`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "54141344104948132583460353130121232213346704521581063357943505803\
885429423989", "\\\n", 
            "62965770627577055274600607278057365156298000851895339114616847045\
133453332051", "\\\n", 
            "09794372171642556532953052819001337953618387042141423389175484918\
2521558249`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.324381959475351465938671823588968567477047474742617347675662723\
262234", "\\\n", 
             "0660055658579916870271567529903301161703912924864495118482421252\
4066113844414", "\\\n", 
             "6151316847781905755852179717442755882053441530870518107700782396\
24`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.143166672551112305696626528350773757092739233784573615912487186\
492584", "\\\n", 
             "6318144279810209981403570086352719077394721629018982757098571399\
3385014710385", "\\\n", 
             "8198749053130458373436667552251829102740055364591560239647272963\
81`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.43032388312239682212945397474395656208316077847635046017722498848\
51641", "\\\n", 
          "1512557279714854895433708514639466815179309120692633464102254862855\
1661650428", "\\\n", 
          "2620778568828011374678850035949109998590383261953729`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0801584696708467468143424765900217269265437753070139780656186099\
103969", "\\\n", 
            "56040671581809485941310070633577247166957368623967922948240401227\
980910635461", "\\\n", 
            "86880824412668870107668389190589973907980057755348653737723770083\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "43.44333086287328900206346448171379338292393905215693762129704722\
944606", "\\\n", 
             "9902830490422158314662211082652992455091351552458268898732087113\
0558798052528", "\\\n", 
             "3624114978771655357305136852090353964244061690599803080442308649\
323`200."}]}], ",", " ", 
           RowBox[{
           "5.3", "\\\n", 
            "82223768184251446714986527567853522952395018948285598353728682660\
082573185127", "\\\n", 
            "65927625475734186098316721731793848404174861119642940148523693028\
357279188883", "\\\n", 
            "403950985825346151437318021809792990830249100894092740081`200."}]\
, ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.027646695319787143744581093002893733894288355581169794637837172\
668513", "\\\n", 
             "4138823288752361133721299703695007944268016542698051982808524269\
9370391774929", "\\\n", 
             "1815866582993786561852269601819966684480221761035577917320796730\
94`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "04665679039130114982482573911478611945200190927900812885929101902\
935906727937", "\\\n", 
            "62350321712304617964318490714342566416233917479278495863908417050\
991795438611", "\\\n", 
            "33543265689766821546495286808420225700989303624728133495488923633\
4516228599`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.74036651448063510073085671438596596614904502031702508643847543509\
1", "\\\n", 
          "0343589440511629855463888731815893116535065988287869062983665469480\
6665854914", "\\\n", 
          "7410138733940903831452982318940993591827217066765507131599999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.4455724525691560139490562850701271594924130624787280972140538949\
831934", "\\\n", 
            "24878567799148073099010393148893474522276921923006396227085582133\
481760665939", "\\\n", 
            "03905112788471414946115138959209421686973960073265970606338045973\
`200."}], ",", " ", 
           RowBox[{
           "0.000", "\\\n", 
            "31041527150695811429414454461791357575629431860838757958132162009\
307358104653", "\\\n", 
            "46767049481867505694700443715428687109820659604122605237069057003\
448920726356", "\\\n", 
            "55217216920668677146976892019740314645962206029600188548871647063\
847958135`20", "\\\n", "0."}], ",", " ", 
           RowBox[{
           "0.0016195013922513992752013943283213465741615209191166651392776984\
9962602", "\\\n", 
            "03417140318559279308859040418077269680489030142243878782167975182\
823866505411", "\\\n", 
            "09191545443357558920513732900129430825839282748124432975899071570\
592731385020", "\\\n", "855521`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.1544759842691169173684453508144104743884563128566662052077124",
              "\\\n", 
             "2006471860611739767697169988171962612153593951110567357334279280\
9656579168522", "\\\n", 
             "8457102482535864958177032262228694502833117589572272410361093935\
6626084407`20", "\\\n", "0."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.002960291956411296683599601636796265431131493216867916205751285\
7365652", "\\\n", 
             "5243471173841244009445444510999228266659030199256941237854302884\
3064144018097", "\\\n", 
             "3210974402201781055231167608859161749994937169878398406057655664\
6958702460386", "\\\n", "2507716`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.144752956083899643308039274638013021652270660035307050703", "\\\n",
           "167110479647914911362395978721945973364002286201402434675893799249\
83766903380", "\\\n", 
          "1245688284316579348203658762342494488964230304136402308991328926399\
9999999999", "\\\n", "9`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1637080588011943064602787328436613927708412847204371552567426419\
77", "\\\n", 
            "55791433801001699966298850207082079789595247648041198992417917067\
135716202382", "\\\n", 
            "07896384962315703554477108684212639730119717845114443368928535852\
8852`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "191.8000973030724426458831365815198423704262662891142929422882006\
873194", "\\\n", 
             "9951286528792789757963826047462486411230242807369107559511661936\
1267396688488", "\\\n", 
             "0059794124629523573296994410347608144792327144085059480137016600\
7461`200."}]}], ",", " ", 
           RowBox[{
           "8.", "\\\n", 
            "73487229956837241043456773774313388041147353143768659527955243272\
809102698552", "\\\n", 
            "00156338613238872334800715219284542620958723324595122043148256925\
154185851119", "\\\n", 
            "7839119667636274275318753332002470183644728950317905362981`200."}\
], ",", " ", 
           RowBox[{
           "0.3031631617", "\\\n", 
            "51934765283044822400952823662999901097305323073240914105750108715\
308133995882", "\\\n", 
            "07115484496768855334785090113606963401199217600715585358891076515\
965989724382", "\\\n", 
            "779361725871999412690264305695062803876866443541`200."}], ",", 
           " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000249729513979895069200307037666130288573703137362872559911818\
437102", "\\\n", 
             "3709693722671789379177478120889817633774715112656933305104605133\
9389471958555", "\\\n", 
             "0196391132125626765456045701472978200198826553366940494325761934\
4293663977983", "\\\n", "00498333`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.53546228100779752780870380800571707819042891144591969545", "\\\n",
           "734876240998144475359870883442551386046823934427568770893101764082\
19523838348", "\\\n", 
          "383277240368672915723026190009036683635320145556798140261320463425`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "15.28455857198212893603658903525149836187800747358243085214047904\
814995", "\\\n", 
             "8028013173268115932399915290917151044032040153024154607093604604\
7631620718369", "\\\n", 
             "7403511452309130975689420195115762106358533088632662051683252123\
77`200."}]}], ",", " ", 
           RowBox[{
           "1788", "\\\n", 
            "1.352696529248924465739810057141127468865381057095771748467863174\
797632585809", "\\\n", 
            "67520535515346924809158715222468484908551205366955791322009926415\
590899353085", "\\\n", 
            "392246787072695939827172925539793057139476999222968881491845`200.\
"}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "758.4080407413652898181741062186049729642247848809731475654625364\
592112", "\\\n", 
             "1747695018067914843500125109454304052445255112373748115813469662\
8451037919944", "\\\n", 
             "4678476558445603876777943901550412406378331806699500782415021943\
252`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "27.46257427053500678020548951962001660544889744882137818183257902\
626222", "\\\n", 
             "3329135987472076726168610163255369358069859729110712082373310341\
4537849157992", "\\\n", 
             "3186062860885126133061400239382140519511198736020274860480091044\
682`200."}]}], ",", " ", 
           RowBox[{
           "0.0", "\\\n", 
            "17719845735189778616410437878517435798599235236075099933063340146\
876357293304", "\\\n", 
            "68569632885684860184096541183322661958324225877777662316076015553\
686515927027", "\\\n", 
            "098774942180874022664197315540886506596647839179623069282`200."}]\
}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.00381957855144323893852949433097984909270192113728871112434416635\
30472", "\\\n", 
          "7326190084268457079005682639182417245939145254643154208007653360444\
7640038348", "\\\n", 
          "65954575634764434272682361833486951996903080634789364789999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.024594564209269412426654353728548291292638240043800755315673482\
122416", "\\\n", 
             "4539864691293803802877668551211605330631735701831764558296542515\
8273439547301", "\\\n", 
             "5247527573990632128631299230673286728954064595608013715072462806\
62`200."}]}], ",", " ", 
           RowBox[{
           "10.9", "\\\n", 
            "24254918693424420644136234137924923776583337327318310769412739711\
041734688636", "\\\n", 
            "74886189673163618649228028253361873876108325503846855202240538171\
884298093606", "\\\n", 
            "190357327387171941550494039237739313039015217095336763754`200."}]\
, ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001608910519931645509778247790166869997794236694931475295090796\
309729", "\\\n", 
             "5851698410334428021120066462705103610794835818709967441223773935\
1426902645882", "\\\n", 
             "1224756069602752743369585651187518607238510071945837621821432042\
3824061249429", "\\\n", "29961065`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.02333731828310368661220525466138572036637484193404573604488", "\\\n",
              "025240106932952938936984510172039233759289056420261276269148482\
52070694098278", "\\\n", 
             "7437693298286864850923287670079533783737395987709720442929911696\
791993089008`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.004759473599262784572743171238329277337898855182388807367680797\
27342", "\\\n", 
             "6862373375028117723939829906516925775367591166932793412258871010\
9364781868536", "\\\n", 
             "8904895993113753670440246401110587000568743882723654617119998651\
3089571700035", "\\\n", "684024654`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.0364767090469960116896644618592906820564268200720668498", "\\\n",
           "488417791455400480256883187846558546574830253746856212908659201030\
21409001167", "\\\n", 
          "6208267458093415153311635267859996800309119505902577547311344448600\
06`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.033564198565140158569507494639110607587878069014852063271613037\
701690", "\\\n", 
             "3110430868116596700514208139408208801915300605731473588133638835\
4251733428091", "\\\n", 
             "2178775478685508442196487921064630595178249179859380777308772138\
`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "12.96222547877639260756800312914453910429178418133957461275095038\
148826", "\\\n", 
             "6572400162038114886573723924971881698922886998426799682226998669\
8588932691151", "\\\n", 
             "9989381391160131979645705501146531261369003174592597636488066899\
69`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.158689273386893867514278553420131790751545376086834068413129120\
446895", "\\\n", 
             "1757397445736239610202675833494200946170688222968177110680491740\
8525928066420", "\\\n", 
             "4356366191893546435862124133040698715356009835100512263121927185\
4`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.023617968669564872819641154322406319481273954379581653570906982\
334911", "\\\n", 
             "6373864022903462521477454044094724571785993625057750032106468289\
0140291529333", "\\\n", 
             "3465220482045545343449050982129180613742335267988771134325654528\
63`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.009664833567367500361777029270755040026274447027324788141537174\
685101", "\\\n", 
             "5917761228284905906903675937228508454601389376330688571793621447\
5622412871054", "\\\n", 
             "1490933417355007522675160059220136427967437973335785975731513435\
11`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.15343344116111865269265142451137592317433065736632052756370417536\
98315", "\\\n", 
          "8744669945851472129167842386092231726151201959208667888661005863086\
2339748602", "\\\n", 
          "12679517832156341451359356667339999272313528089759979999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.288082639705466007424958417800952659621222135924676127372223599\
970922", "\\\n", 
             "0399583366791646061209124953740436789320700634180472892179612075\
8383890295350", "\\\n", 
             "5133705072529562018523763798380309215745809313375729480498445312\
78`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "00700151634231193024676043873156349841640935014486695223766529751\
283811526033", "\\\n", 
            "82231290517824690067887477463633409123813854775833157392457791530\
720482021174", "\\\n", 
            "50819396320889232956932472191771210496696060130638508504429597707\
6525412116`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.004562360565806685392484103915529207720604607496567189981119411\
626997", "\\\n", 
             "7552422008141273362257851745303155170052963006141257225119946802\
3053382397128", "\\\n", 
             "3715346007191455090471650744845411642661876713380893338193456449\
3009251430592", "\\\n", "66339661`200."}]}], ",", " ", 
           RowBox[{
           "0.446452693453205778664895580201853606740768731842166962827197", "\\\n",
             "2188597625020632304374671326370341746715835920815213330676358068\
4272106494484", "\\\n", 
            "80272220752626678236858607955834774401104149789003212622203341340\
7609646089`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.122615378484797685482363857359538060360773904584624649312477060\
618810", "\\\n", 
             "0651977911654054130737326672757579638880735617947816814874233399\
9056901073650", "\\\n", 
             "5434852149087961163768811567185626545746927464450242577325939510\
39`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "12"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"13.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.893438055344782*^-7"}], ",", " ", 
           RowBox[{"-", "46.19100800889989"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "8.915033926202991*^-6"}], ",", " ", 
           RowBox[{"-", "0.008184595418978074"}], ",", " ", 
           RowBox[{"-", "0.0014669390694813387"}]}], "}"}]}], "}"}], ",", " ",
        "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.00121446637298666887110969765920564232597744572637549082040869619\
32529", "\\\n", 
          "9594951656264756841024493670803416347745975587195607162714892001028\
9821693592", "\\\n", 
          "14014080240978063133992809972796517713106899107560606669999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.029530245285645934008079175641506954860707609719086940714115142\
482172", "\\\n", 
             "7293592105258706004206891846508145317138303812407505222050170347\
6483424265651", "\\\n", 
             "0688754573955454990734713960265903923040879984560115974568796365\
48`200."}]}], ",", " ", 
           RowBox[{
           "6.83", "\\\n", 
            "79498065123270679104114445504168395401824647361082719430238355140\
914297287976", "\\\n", 
            "06658143412270062483515076363241905663913859216539677198561670379\
668850841928", "\\\n", 
            "28959731038930262804846352326462779055218910417621004435`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.813501907533478430482832473784385250304527496251194902371341355\
042014", "\\\n", 
             "6535641255012612617299751458829646487497519670083046281951061378\
2371891464583", "\\\n", 
             "1047587871005593587828877383024360547374323875666300981900637758\
12`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.028019587792293514012207851289430835033598883091112618356939262\
246457", "\\\n", 
             "3904975737453643259815065744665457478887596759723462171814185753\
4221024286364", "\\\n", 
             "0952942433547895462188324806923654259315918955654992384989482811\
98`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.008066324075719967036887756419850030019439324312540564210885403\
777256", "\\\n", 
             "8207451146343432059026421984106076798007237520454724309140065313\
3020760992725", "\\\n", 
             "7334617080173440489024952421827568709821669801131834833306276401\
45`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.03816087266743314105196113767215043228792839241214790670639565373\
35870", "\\\n", 
          "0861303971400984226855330397784331474217972658572443216844032190830\
8800443681", "\\\n", 
          "276143082200039590489524860960049520190749308090230838`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.010295108968237912586391550808625796970585776300330611031886421\
335846", "\\\n", 
             "1758311224718331344706326075001314850048295203124167284326449681\
0794947546845", "\\\n", 
             "8556030557928312904852435577375708166650967517186938197714392401\
25`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "13.25639695356943963080231642350919911520841303115163205174293396\
699924", "\\\n", 
             "4879449307042368730631588173420887980978509771302205719424295145\
4868329709016", "\\\n", 
             "2209526207174811836090002756339098067411174387247892581424783674\
621`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.791805137423894640958667614398551354894571556221695028741450954\
767665", "\\\n", 
             "2659575998521684902146713117939483397262608217598323087780874069\
2214869762326", "\\\n", 
             "5108330538927463004253193457416183133277405734724153276885021972\
9`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.034609195178778569725646552823545721495392970873644763887736357\
098803", "\\\n", 
             "9823921925708289023141041834900456842446640432407807705350319629\
9201912962992", "\\\n", 
             "4378189252534484303747413900886090400363914350231920692108299254\
54`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.002662162434973239732586634120188966781390858604867901215365586\
605440", "\\\n", 
             "5721778684409737043605708297696654628551824554065600939166651221\
3197204257771", "\\\n", 
             "6934855779088853755794526776195939170327326440330381267306418387\
6616560486429", "\\\n", "09062251`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.06655689990922611918704263009765028336368317353826504932", "\\\n",
           "643804297102030359071681997472930583399745837919407062326072069312\
32565653449", "\\\n", 
          "8298668230447422978364301300453989973223815947816377197959652507079\
7999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0048532597089905654505147019269799504483373315617294171369976788\
1", "\\\n", 
            "01606763347478286303494974919399116668246459191175192766775457871\
830762985600", "\\\n", 
            "15134312214877478464995283158869266864445905960700682464455613980\
898702674790", "\\\n", "026802210911`200."}], ",", " ", 
           RowBox[{
           "0.08028752535122309638217098118975680222327229368677197855", "\\\n",
             "7667981897747489403748215054972316186075080435214863629304356072\
8986318814182", "\\\n", 
            "25540108986807433118830555945824508964115374270050655163334570035\
773554527746", "\\\n", "37`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.558815384190504377192375296002560136473629091802935901075462422\
96", "\\\n", 
             "8644826275722139259887276814197050685258121665010598162183609217\
6222476110449", "\\\n", 
             "5331264892842676989350549667011445908266141466467295757081546446\
267087`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{
           "0.0065464610899921760743713798020059099345276682051283798254246306\
750620", "\\\n", 
            "12380092147325085575657178773546193340014925134907490194912813972\
695025413216", "\\\n", 
            "39273517487757607701214808750803243640717145441986347803873672993\
617585447176", "\\\n", "8489357`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.001520970605314082918982821829399474391984273965754981124522", 
             "\\\n", "34373790699891746045479950439127479360512650012051669542\
747163096660467808420", "\\\n", 
             "6099867635447071173930163263918579676132833019047569777933615895\
5634205025722", "\\\n", "01226538500998685`200."}]}]}], "}"}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.38462289533460467936554784240853388644343467539", "\\\n", 
          "1635820125024312459465235344853582879531782382441114018804566313203\
7832304666", "\\\n", 
          "9129224937341905446729671514944753962717048363598806483033355500044\
32282306`2", "\\\n", "00."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.026391553869187747758598300625832836483011182542017483744580295\
12377", "\\\n", 
             "5382396332322253462705014485287774670943020474290209396223198428\
6946977969295", "\\\n", 
             "6385224020896064180712173972542471098849010552277835854073295048\
151`200."}]}], ",", " ", 
           RowBox[{
           "0.1", "\\\n", 
            "51766283885008498075654691971648249983630967907898493300144760054\
753184102065", "\\\n", 
            "14444824296049528317265251491043364766591459271383724108745362905\
983367216577", "\\\n", 
            "839508012987452188391455334730400273366370562813467975529`200."}]\
, ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.102362215183422681802185185502578225843868068344576797181248619\
521024", "\\\n", 
             "4903070977422014281572563230050463807144183156788296724936578443\
0364452757355", "\\\n", 
             
             "4748082087140559826620286844598664484983704859891318843677157700\
3`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.051983766565850454078958085591816014303659947354898007391471145\
241301", "\\\n", 
             "5712248283828557178261467406904240732717877024961900349218674151\
8426461849233", "\\\n", 
             "7696226129682904028502406661936980821053214701944117476569050734\
3`200."}]}], ",", " ", 
           RowBox[{
           "0.000", "\\\n", 
            "09240454717976471137376043007598481831020897298635179454796965872\
094803301630", "\\\n", 
            "96708940172654856989086343065223484633772801367571903982223367164\
564948078696", "\\\n", 
            "52714527236806523782908618640480814341156051368042537405553122752\
918790397`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.73204162913032385872644049575442437432455966505595770843131853125\
41", "\\\n", 
          "0746831100205205263322936445069038956685401141695519114115899342225\
2915441082", "\\\n", 
          "315343479342506239730461189675420075981954159548370101`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.064361558144566390642733084287912584931628244761383962629313256\
973633", "\\\n", 
             "5341869409919204052476301191446725147153291513925045895775367869\
3448145761768", "\\\n", 
             "4997952537004018293856475925181415757906535048119082270495642019\
32`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "290.8542755558066914531931543031246922496430828063180621719369849\
391620", "\\\n", 
             "6693985630615632416089319530422666450288829900450094953959378288\
0267102721752", "\\\n", 
             "2578083077719639747513522403232175895639119229756970684569316706\
0692`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "39.90721863760939718327028048300987100330829016948583850217445719\
787693", "\\\n", 
             "3551695520405279994312606240301275579646025689440687684341535964\
9235665822932", "\\\n", 
             "1540168685674983617136275368987177234680993843734495743536114968\
091`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.617541288691505047223854712785940976342542992778856758493982629\
938146", "\\\n", 
             "7472140448109858641668539726546739472169117749761747378940638545\
8399234418361", "\\\n", 
             "3024001969523863462172036985522798135001184962820766431068784663\
51`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "05193051652931773270944172532433763296465478187338140490306972206\
838711399590", "\\\n", 
            "43999731550387070436676473402010377588129041955918393760143280663\
626754211153", "\\\n", 
            "79845672421892551329185541721428311058005739727570239377238318852\
1456213148`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.14367704190520976040244449013613287768551750192151744432551939893\
1", "\\\n", 
          "6424635372143070885637509434998392440884824500280595769182287304689\
0215773080", "\\\n", 
          "27226928884706795184755331738569990100708348264540742828`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.058125490554623491754919628592907146847868217457425861422353240\
302973", "\\\n", 
             "7000860059040342563625977764223353233373714646455444226788766228\
4866503022029", "\\\n", 
             "2608714973333539734943787474650293257609694570196571271491231904\
28`200."}]}], ",", " ", 
           RowBox[{
           "0.32", "\\\n", 
            "65722864687939303972885330136201303536886451579622216373953839257\
643062641042", "\\\n", 
            "85384384055803144547590053062574306779395120984465856157142056894\
802385433945", "\\\n", 
            "82467468860868944593511903462876038613827167018672255175`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.380274492968924624906805888552353249081790868048289479832750966\
824316", "\\\n", 
             "6246168079657697487262904377411872596852567397558509276593463421\
3345586032385", "\\\n", 
             "2759059291175081458555596938846256329831902879355455630583854243\
06`200."}]}], ",", " ", 
           RowBox[{
           "0.01", "\\\n", 
            "07410057096122826749676137034156421535569114119390995396560106018\
372006740384", "\\\n", 
            "78826924905095546749712677212946246226786422028783110982349646744\
416520876880", "\\\n", 
            "37384918111076692481135047502186931151933711045879941461`200."}],
            ",", " ", 
           RowBox[{
           "0.000212356272", "\\\n", 
            "63410109548000458565797505644959898528927776432123726443462538174\
879135241927", "\\\n", 
            "78937588097792244985836963494806298776239725560597223028614555826\
159311459425", "\\\n", 
            "56147192469578056351685828700563293344657845484423105099719969925\
`200."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.03706119792997845234324100559589728101301015664801167316022978920\
49501", "\\\n", 
          "8546094307781421421976889565198480025328468159362906425818974838782\
3343984095", "\\\n", 
          "733295505599301033901171570622160020221555982639278965`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.050156632082201875545556748902015566878700209485817754552699817\
004774", "\\\n", 
             "1759320080016407744462294656221245910424011141126166447459521041\
5841253517230", "\\\n", 
             "7178781272085940810508338075333857646146180424574159225711838383\
61`200."}]}], ",", " ", 
           RowBox[{
           "0.10", "\\\n", 
            "38077463140282534316622858744489315705134625369421216172975909393\
388456440733", "\\\n", 
            "92056809115991980959401000862559466336526879286021629788779726898\
496677886422", "\\\n", 
            "09793173886254010311275664634587245346268186016679320807`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.585011134672762133549767052021394985213778967608995897750043163\
480968", "\\\n", 
             "1706389226082851545223312575587070013836924048868608457868789132\
5414831983726", "\\\n", 
             "2957802460363684969209797212007114543013169896859120486505709950\
9`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.043841630518063000708850706497368043314049949505421880484367354\
845971", "\\\n", 
             "2963091347883053654788997852004810205693185288461544593827505949\
2739906132873", "\\\n", 
             "1033776987900554453196263637537417528962796483581765633015918495\
83`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.015486790970119204581922250843973427610245906327944685826439794\
517625", "\\\n", 
             "9207705093271748308963463900296410238747532191842629892144941139\
3795796352902", "\\\n", 
             "4083663664812446784548489481059101573505873244171378590869457919\
39`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.12742593757561808431019193560272394458384669393972473522635379913\
55610", "\\\n", 
          "2426280990335869577228417181187752706073146166557469659570879905477\
2414024345", "\\\n", 
          "87647964053131469052922076151789350188820123665009912999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0060123590124343741515936050885573003460562552785858139649431332\
969447", "\\\n", 
            "83914775910523251784261754613122151144111147345863849298566125848\
030844444971", "\\\n", 
            "85797997254371389945173525853175126695144042701205790688854263770\
605989881453", "\\\n", "405832`200."}], ",", " ", 
           RowBox[{
           "30.7198430037463043833609628885569695560380757966008351078021309",
             "\\\n", 
            "70257419169517049970660833682680544753872268153359323517651611994\
422270230137", "\\\n", 
            "49143990466798307215876580791659257328395867648935411552114829839\
839809809`20", "\\\n", "0."}], ",", " ", 
           RowBox[{
           "1.4483835778997456289833977740652307723351954445956680475966980956\
6512291", "\\\n", 
            "99862732410731556214783316049681633902181417518796763217022473917\
998752257501", "\\\n", 
            "3689905129377546367352575040430201149206250076421685903113780538`\
200."}], ",", " ", 
           RowBox[{
           "0.0151", "\\\n", 
            "36923553607988440167447895924502748486645806999368572901124310063\
371363344891", "\\\n", 
            "92557929944153746807434023848068216983557084969885888786559376237\
924095042126", "\\\n", 
            "655379563788175364983211071021645713608633554942309833`200."}], 
           ",", " ", 
           RowBox[{
           "0.00004860234244", "\\\n", 
            "41606695907115867918816412466932383584341847204443477325456869024\
687116793886", "\\\n", 
            "31970325061611737464561216938031971852023887516702425272962904563\
016051588687", "\\\n", 
            "90901226408891080039949950534892050607406138530864917943700516`\
200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.55716192368776946144290434839798686886117464455847053871854387339\
14330", "\\\n", 
          "8821027747970834278710109875928056465288722181311545413404704152667\
4325704596", "\\\n", 
          "5424308937095766681362572291924812232353991114423511`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0428341083444361489883586578677290443832030567246746097794146589\
049995", "\\\n", 
            "03938607505372275751513554894907193708626760919203150839863313138\
184584832970", "\\\n", 
            "19409498291792876783306325693822017403024842579634005392929266232\
`200."}], ",", " ", 
           RowBox[{
           "0.000", "\\\n", 
            "06410360173359274826520105955685221309659918796534055080031131442\
390420536804", "\\\n", 
            "63724233629563390855558521382435166855742838213387732806401268501\
895303731099", "\\\n", 
            "00137143397997578218785111393574352926654435636552317838663918910\
063198731`20", "\\\n", "0."}], ",", " ", 
           RowBox[{
           "0.0009107847918426791546709565974665315576131265822604685701128811\
4836381", "\\\n", 
            "78141075660473884803140079263828892278443270143157942946149495267\
387934642887", "\\\n", 
            "79346194768871049060811804091085077873225139390002188378295552259\
560388722125", "\\\n", "110475`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.0931973415826796970790562924710354586587130992819676168932564",
              "\\\n", 
             "8163830917666377436150711301816370945310701927170820417321545519\
6297907831289", "\\\n", 
             "8931574506444468864866382090076174326148248450872955168624171427\
1545433194`20", "\\\n", "0."}]}], ",", " ", 
           RowBox[{
           "2.5779415792102080511368161927830693394181443904344620235257430564\
1191979", "\\\n", 
            "84295756168481630607844496347295832906201818058186116427602196714\
156365113290", "\\\n", 
            "14661789472719333018016675412103487688549335774709319997159313491\
086620645151`", "\\\n", "200.*^-6"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.3042287910368738953996394904646402074929252509925696046876167", "\\\n",
           "963893088890855870750931567491621012949271746554420831189048628119\
19674258848", "\\\n", 
          "2112988126602553416932441286857948959581918470032732990267663`200.\
"}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0660443240912594147794460762381096202966634709461922333283499253\
247303", "\\\n", 
            
            "51896682897326087345265732426297139136821687042244915596953955010\
667371960511", "\\\n", 
            "86151718472600221102114369922431008160334711883047604039450289365\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000128613091624292431376452182984787687838267931043110186216714\
297648", "\\\n", 
             "9999159547278026780640978286001149466560256079206657373020174848\
8043879234815", "\\\n", 
             "8847833278013263484846128690025474153413307727544515051605212255\
6777518074243", "\\\n", "46349537`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.00117522277509558802352765487763909911158681829503753047391", "\\\n",
              "809953967407598092907911094811680594309949597102371232048790007\
70367961893959", "\\\n", 
             "3676368077513231205506283747087197508185205567616671051558896471\
4854708803984", "\\\n", "199122006056871303`200."}]}], ",", " ", 
           RowBox[{
           "0.13023553797787066693938794854654828940372791859606", "\\\n", 
            "80615708242936542859539740681313579511017939304948303025730794100\
838401962628", "\\\n", 
            "59192658630203906068346242345592009785989313806375662691413909352\
587618165091", "\\\n", "16615934`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.00005703120632152849511681746788558374788883604504721237917", "\\\n",
              "038655717246912666290626398521931900141314091169896874985300965\
75703056243818", "\\\n", 
             "9859544804812711199053611948221626318573019256994493253946430744\
0599167230155", "\\\n", "803177106758766599`200."}]}]}], "}"}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.2900794199555203072342880365654467012727222542", "\\\n", 
          "8472573085617291473055183209050881952561515124043572048603263504757\
2339437232", "\\\n", 
          "5266337788458995298806781681338509273341902522987869040495345936879\
5703935469", "\\\n", "999999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.5046851638344589399046253185988622540025081128910627822", "\\\n",
             "9386851692996545976455388789296276664663521722297685937391364018\
1344584640471", "\\\n", 
            "53457397113543167541650218265820521317617647673690714598013939590\
482837261265", "\\\n", "581`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.001981018088464543171821859029035064366681500995043755127226377\
9", "\\\n", 
             "3286823386817097578110136139067487712731828536252234759432827634\
3511516719968", "\\\n", 
             "6400789651597326851188895423955455238184666375003064119043413534\
8319778121574", "\\\n", "3620060054937`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.019054674391050559576680265737313378115649412388774399", "\\\n",
              "946115292255499296516710795483711680836123343366407673087219769\
47173001754191", "\\\n", 
             "6150502793763154141536499152106396097051631973863780068529744259\
2002804841682", "\\\n", "1637`200."}]}], ",", " ", 
           RowBox[{
           "2.1169067761341299910999262522847066165275496904172566814147221709\
", "\\\n", 
            "42492049594353381847134424225426998629194665979004050933472579856\
054303666999", "\\\n", 
            "21065646788591263200535906994609939055905890915855473510380908614\
067387`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.003070689425438211978811228823285086136520550301316472079611474\
305266", "\\\n", 
             "1486233963907421626997696904447531755895748363134687131552003062\
8819841531132", "\\\n", 
             "0748756252484622616430048109504793975741249470189674217614202718\
0574810071136", "\\\n", "82485158`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",",
     " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "16"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.02887468403882028145970270159529913163704280694484560234587314560\
84409", "\\\n", 
          "1329219848374774940762764242081460160440699563396715197813780887126\
6013651011", "\\\n", 
          "22172602798829542239427262156780613104359115694561557799999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.000938093630764317154212247795421746254222839886130990540625510\
455207", "\\\n", 
             "1253584880800895521499123235774797723593354735856707015099354946\
0909214070048", "\\\n", 
             "3340085374277406751643474321432377524677121027421301082581687154\
2410185989536", "\\\n", "85254138`200."}]}], ",", " ", 
           RowBox[{
           "0.377699067032707743752477111564118445113585146696222631136242", "\\\n",
             "7183023450146220618221109380608698204280316263139617471096332801\
4468431408254", "\\\n", 
            "12503878663112850032221377276737884958826651631680322251158966150\
4606022884`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "2.740498289284577542459711616106144961027656503652735142855412481\
728925", "\\\n", 
             "1946304842209269206345636759823212881053846022363322131978374902\
2074829392943", "\\\n", 
             "3628548362307734061211784411769370004168686087549170264461410114\
17`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.041361914886361295640076331141405085332325423128879806852463651\
675788", "\\\n", 
             "5293146660560413536956738646145229055010145351770934045780985269\
2757158109433", "\\\n", 
             "3238700113435125893028054619859624638701722070862996370240229557\
4`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.764245288647801152078381314076590518106214561248806216425917618\
842325", "\\\n", 
             "5037943954669454590839304285744723991495977326330219841106191096\
6619812834341", "\\\n", 
             "9665902310391148832362629566681941064412309568723914223310424813\
0237415115281", "\\\n", "97`200.*^-6"}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.0373152360771308827168058998293152817679659278599654861105", "\\\n",
           "085635845448694755876266647426694474726917478056275317801095266167\
23628173879", "\\\n", 
          "799876331963723229956318335526311707867867249659861997211094473932`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.059514867323292225995130765530163858093189798054972385275851834\
600990", "\\\n", 
             "2241061222754702075065962801262662113236803875433713160396480811\
9651952677897", "\\\n", 
             "6371392333203847855953902483003376395377600526684458328434839298\
07`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "289.0373888778270207122613211611129700547468773331283862420735421\
055172", "\\\n", 
             "7603172546169850993497305564222480530014792204201369729950419075\
2364556890513", "\\\n", 
             "6721152735993271515823803188224115814308226089596224818566695011\
5407`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "39.59509360742740491873238623871611636379606608077674550600040166\
853095", "\\\n", 
             "3743778866002656000921897415895127305339765923242805362605456637\
5354931782360", "\\\n", 
             "7382595679551419169580089806137074039666703945997400667952617279\
598`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.613211793203925042183256796149837432905203774007841740963898550\
524881", "\\\n", 
             "3378397696641508226373397641928354373757578259730511439374877068\
1842008789904", "\\\n", 
             "3716326794511117068051936851538252140829235902899290232941300059\
89`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "03201279178314810168043523596695862262104239303934331157046222108\
072295690099", "\\\n", 
            "51477638758178804024916041911442176081326709269270827998332873939\
352432818133", "\\\n", 
            "81029707769397499691460031593111600955469510581151793583443134172\
1007796203`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.36707156836007320624149102015694591042531746974214911211349347364\
4", "\\\n", 
          "4137976398167636813679574103853100817397328843275041747948788627217\
8554944601", "\\\n", 
          "79938754467582628207466648252696632558029303253867985417`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.016998796706060404670717347812944023436326270204187225900384870\
491703", "\\\n", 
             "6820652587790934956142545169534981053602979936782054926885973321\
9082737686963", "\\\n", 
             "9243631624626767585574205275695038462373221766313754910242510732\
28`200."}]}], ",", " ", 
           RowBox[{
           "0.01", "\\\n", 
            "15487460748576705143750317767509188593385913497860078087756036841\
029636306831", "\\\n", 
            "74222040583794236989886499301147464730242053940702668734303473153\
864997128902", "\\\n", 
            "8936818908160160959584002443210086455518325818567697192`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.083356038283285110709699354945711578670918881933065699213797801\
332079", "\\\n", 
             "3540097212010656439659010732750804957763007181885609641143775395\
6046801790234", "\\\n", 
             "3399126952992415231324538389855799624889251471742773236041641527\
51`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.056593631301123372230237265576290341670579670497463877070914806\
528684", "\\\n", 
             "0548798958743335781837922745095240359756260338200460492053800819\
4534344539827", "\\\n", 
             "9886526615892908967761391451312278183622937853082434503565069276\
32`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "00797416553655063297704503934961765108184746145099065721987938239\
566289016055", "\\\n", 
            "79225372038461533984365357770029698108108782512762127515839555303\
388137207650", "\\\n", 
            "39462672166995766433674465895469749849208209531618438407693623871\
0754876239`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.64199294688280307807167867831466266123347866838154943048531596674\
5", "\\\n", 
          "0879233031416756374391499269958355638078975014883434025719675494529\
8340623967", "\\\n", 
          "67630897987057830790799156845129820051179985579208182953`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "3.432779403882275930678358053446937751460168575783387224358970623\
585783", "\\\n", 
             "8020865522109891168150237902253146696526187108200335854963670463\
4964509270927", "\\\n", 
             "7964457520347941607650009276882480560518325901511578060752295277\
51`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "16817.64694363060793375398777298285019860230388469214627818980781\
066603", "\\\n", 
             "5388662269130374253156913275974575293885203551212033481747255796\
6017570359901", "\\\n", 
             "1169016882616362857140316708488492108022454459495489353020459093\
056057`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2305.121062934259511251118927913027148266403073669048163291967822\
898857", "\\\n", 
             "5154600548259900164430410858815246227014233312516901026148534181\
3264523356769", "\\\n", 
             "2837634165879726667924467367015409987285203474259101998734670709\
91692`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "35.66862638568103141413387284056787535940026085035572497774283109\
296405", "\\\n", 
             "7099078067125281278516882530019228864372455887032725515016458553\
4250417278900", "\\\n", 
             "1407665848393338378758263465232927065794219611942685228532201953\
255`200."}]}], ",", " ", 
           RowBox[{
           "0.0", "\\\n", 
            "29331542557355858992893899607102406332349814331938055400416795932\
168982769293", "\\\n", 
            "84224504446998292735271823458095891751924175560415845222400524789\
697438482812", "\\\n", 
            "900516670327452200047267677491061369534568600584404646166`200."}]\
}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "18"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "19.036371137245866655983130318869886227087508337924283724657316440937\
3936", "\\\n", 
         "84457379983466039657010032573910956127961048141104088457451767736234\
662601677", "\\\n", 
         "27458033851240173441355761364386311517392433375566006299999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "0.0148986449170947329123350809808237895108555622037132912316229727\
57626", "\\\n", 
            "81154749136364417484082612752877509538934508770859835319758517435\
871792946682", "\\\n", 
            "12780446123893286794714985332383848862475840676096945380920031127\
`200."}]}], ",", " ", 
          RowBox[{
          "0.184", "\\\n", 
           "834829644286328049144436259537649731571082414600404344983293639740\
21571342036", "\\\n", 
           "671026738556023620270722532678498617529237787522004775669281321411\
68553442006", "\\\n", 
           "0762211901809045510022213249486300513748478849355729775`200."}], 
          ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "1.3479928410096753788300758709706599324587963097763198592195258865\
51627", "\\\n", 
            "63536709282498582850129057757455698834382006092031335263578471394\
773244785028", "\\\n", 
            "03652503936592376414878260720679369659516613447470100143656086279\
3`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0293139670031687175331397017914913512844102551557136430174494530\
11754", "\\\n", 
            "68776615733202291880087949604891150794930571815532273226933810915\
362436533368", "\\\n", 
            "71366422128296779930103271248449109540732510693914728515894570574\
1`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0031436150504725588292091289954025845417237628520337164934213654\
75566", "\\\n", 
            "95527775150881324688774273141563902288434858762174405083295574697\
443186393814", "\\\n", 
            "67302027994514434604531478779008521125154222016648338664651630589\
359469827882", "\\\n", "4124234`200."}]}]}], "}"}]}], "}"}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "20"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "21.032910326404753812367437286040356562947360418462229482886141795251\
8119", "\\\n", 
         "54042522560484245779447225907314418114408956129601233677279445184251\
412578734", "\\\n", 
         "67637859578872855259789826233676594968297664322355328299999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00032236505671671211852602224960399833096641547053183881276893551\
05611", "\\\n", 
           "833977748281103067421157372968226030707900643984707880591142850581\
79871506570", "\\\n", 
           
           "460419363621243019087420322227154084032487268608821766791270695895\
09490791291", "\\\n", "7985154`200."}], ",", " ", 
          RowBox[{
          "0.1101499646090574608863003403226394518466361586440922430232861", "\\\n",
            "92133653673736045735566073423214038584047657367453805050854092650\
387412361237", "\\\n", 
           "497103194558678380327302926254152897256790914588056861323176446542\
13218926`20", "\\\n", "0."}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.8034700366551015008191020814233279713059312076499314694392444930\
206468", "\\\n", 
            "89078535573276310111236942382062978118698380481117306521840688509\
368781625986", "\\\n", 
            "6649327484473292451356240622606268311747992596929674305405216352`\
200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0103205978238812026082825744027972301167192320659473487030374439\
02666", "\\\n", 
            "67544380771984388465613778021660431275746043642831506170879364574\
992720389266", "\\\n", 
            "78127355502482262114462626253169408328831593584733228681441468607\
1`200."}]}], ",", " ", 
          RowBox[{
          "0.00", "\\\n", 
           "074483581979677087825599533564729420009450720505374225364996160483\
98501257923", "\\\n", 
           "057821571387496880919525392500686108276653725264045826889181835983\
04153145356", "\\\n", 
           "476923742385362787127827178384018587219878291147112522823550670151\
16264525`20", "\\\n", "0."}]}], "}"}]}], "}"}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "22"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "23.027731751370532548038580749359542944108436363010520660692262198027\
5777", "\\\n", 
         "02063253196980281102131471376337871233360033968494064248418202273956\
689239738", "\\\n", 
         "266010753935601502722464463620749551596339693756003666`200."}], ",",
         " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00077118695081238006762086048683951543168424955005822656485145082\
06295", "\\\n", 
           "133252954423220998972212271749591304517816068294316092138736735562\
47245350787", "\\\n", 
           "641987917609448708913104651155280094497821752828411619205850358549\
91524061615", "\\\n", "3613006`200."}], ",", " ", 
          RowBox[{
          "0.1014318573046000499281889434857471618187569046338985332386905", "\\\n",
            "65648691941855591859369079756070927172641786957879949572007242264\
555405323226", "\\\n", 
           "603713760553896700083253103698059175306923854240395258486511444044\
92031796`20", "\\\n", "0."}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.7398968742673173590022453344326158083136199335591530618388056420\
771908", "\\\n", 
            "57974397690211185853711630994053301732300147463858398284305855452\
836179266865", "\\\n", 
            "68965849000938502820580668696589009322660349862665433987310721208\
`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0082961620799063518500496461892346340952633735831261971108326278\
56412", "\\\n", 
            "30680364400534669829398505432678541433175849431110291898812100249\
560212283040", "\\\n", 
            "21241724386766395315165253298749033265738295432739762294724658039\
`200."}]}], ",", " ", 
          RowBox[{
          "0.000", "\\\n", 
           "680844712641977171841539156958009698930723105638403462285820705545\
89412576546", "\\\n", 
           "688499970248569715471265371923410414567744146074553845416650689776\
16248196952", "\\\n", 
           "003813009169874340568867070528312167004158946067117443282733061130\
59516486`20", "\\\n", "0."}]}], "}"}]}], "}"}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "26"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "27.02243674080339614795596264666952312511809374138568368868042988007\
64725", "\\\n", 
          "7780656158639159470974446714359494130327195415505867942770953365901\
3253950983", "\\\n", 
          "654950502760109116217108911595499134927696335998062226`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0057480975241399370502359016720957592561723431555271282509910490\
972939", "\\\n", 
            "64301857901473398766472752352360044797570502592638883763716017985\
291523250161", "\\\n", 
            "52923734494978621959563730251057170533335098091464327556471870024\
040039665516", "\\\n", "0052159`200."}], ",", " ", 
           RowBox[{
           "0.0514954035826034672904643591928638600458019655957410748545504", 
            "\\\n", "435231244183124098952792898763208845768734029033070074946\
69728699077815682748", "\\\n", 
            "41938080764912593768989357075123639828784972715490736937499376382\
276591156`20", "\\\n", "0."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.375533577870071075927893023473411703631367072788234091108043941\
4603672", "\\\n", 
             "4161821036745129205800145499843498898740245293468959909456015427\
6192426373362", "\\\n", 
             "2864090554908624635194794410793498572289417531871406774295733764\
7`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.011238544935761456988877759068367636999304097436179117838815701\
102842", "\\\n", 
             "1315700972657425141100052479483121812388160870708174028999499527\
0513203476574", "\\\n", 
             "5277626646450300253787320254065561415045299570858049753941703692\
98`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "08309427766523769085619770960517721780955388691488383352647513737\
820476298661", "\\\n", 
            "91039895722846613125593318232411073728777032057928242085477688503\
267840028985", "\\\n", 
            "31160468173324743122319544239852717587453518882861793538891295524\
902175872`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "28.85743728395203678066972466646711929121479025569922427455610358766\
11", "\\\n", 
          "4693183500068328074417598160493309739568344487158777418923018058648\
2473656049", "\\\n", 
          "5997643566021528960444860839680476792167024780904948245`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "68795.13877427507799178853863848922312303308459939103684281301813\
904985", "\\\n", 
             "7275726183275983681478474779828819315420577119427519541872437907\
0459780091093", "\\\n", 
             "6285146156758052432750616408311219419762895523151274145119933666\
305313`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
             "3.37036296974203785188002698211234048188807208858644499265931293\
3068146", "\\\n", 
              "937531072005664433005257314054567122556833502035034514712918990\
66957456204486", "\\\n", 
              "200138663029269678035280876821318248934875660603244234461828171\
6537062076`200.", "\\\n"}]}], "*", 
            RowBox[{"^", "8"}]}], ",", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
             "4.61960861884071929624572296754996979987614086664596106885711915\
0354742", "\\\n", 
              "088449943087447548037605043122952555988892419954468316745720942\
93104184032576", "\\\n", 
              "255996689399174167461478115527004967690273699203770712788093851\
7384050984`200.", "\\\n"}]}], "*", 
            RowBox[{"^", "7"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "714821.8459659494642682052098753367985990554213525671056614240985\
080642", "\\\n", 
             "1883487748628609726471731410185519985122609460146875626490224171\
8236545527718", "\\\n", 
             "2753940696874129347751589505420501862273576316499714341195048192\
5992543`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{
           "587.82287834321211256229005889101830684352126032107214646143687694\
652816", "\\\n", 
            "95077709310573510767261901600371067697869121205433466929719525228\
286280354848", "\\\n", 
            "86392327970062488822108906586084552682467818433129609651773759572\
46`200."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "50"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "51.001321769321819403935955219079096289585265074679612672933510809099\
1211", "\\\n", 
         "16160566325843684407955957253135966191458968899420646018150824691353\
868776009", "\\\n", 
         "94606296586963415144857392981934155835015413983256297959999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "1.8198335072312902270435834981585573545162876738933208540268825513\
89693", "\\\n", 
            "10384561534896098822892774452010001705610188855708428019787244468\
892015112654", "\\\n", 
            "62002921446283398718358814459291500128502112854899822996222243121\
50460964682`", "\\\n", "200.*^10"}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "8.9156001036539179288498849669743609969213909670098071769248194284\
", "\\\n", 
            "55483948901134615789615120234617807373425866122463065225757033588\
071897013010", "\\\n", 
            "58292479124419282430157043491398153214345356150389133030263533103\
956115773578", "\\\n", "0454331`200.*^13"}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "1.22202218131209758463595235831225253437847795551512171987", "\\\n",
             "9270489797470192627831750253613139334226310944115899007318150665\
6129894877001", "\\\n", 
            "62634051315076947336468357207212360510625958217173950928999662902\
697659113200", "\\\n", "460978883267308`200.*^13"}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "1.890913762465140808930975321246498927826757767694", "\\\n", 
            "53984610317650256202081686043730563831498584010196746851676942142\
898646040660", "\\\n", 
            "65717106958096142630362196819470000469258972773681864103137501887\
120789934095", "\\\n", "426947369900645618226`200.*^11"}]}], ",", " ", 
          RowBox[{
          "1.5549641869842901345562514238773502084532376", "\\\n", 
           "618086309641905576681500576503020453849537767493450531826917650745\
20942771888", "\\\n", 
           "041920727108039813179019962412616719957451820558200215524438660963\
76088567900", "\\\n", "95058391178495395477472`200.*^8"}]}], "}"}]}], "}"}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.869137763645419*^-7"}], ",", " ", 
           RowBox[{"-", "2.590792129133557"}], ",", " ", "\n", "     ", 
           "0.4853883535352354"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "2.49246768011881906548591686870601430743553185773", "\\\n", 
          "3434941095768004575962920306265543832435196573444448236103810694883\
5931938662", "\\\n", 
          "4846314836704514794286760073099739580838864217552500263540253893889\
423750422`", "\\\n", "200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.3790206353574188247659509705036452704856451111938857944398515670\
4501", "\\\n", 
            "89764027215378087237306719490240890320063028063895634226012110570\
600622968081", "\\\n", 
            "22289726808801741112964804644627005937244618512145310339698710081\
91`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "5.620120656189559934717877927920516126043635499283017683234865393\
948115", "\\\n", 
             "8458091452118621114337154975011814219738327189530897110094913983\
8758492790370", "\\\n", 
             "0115338144441621064896868755762333421714737951672663089263528320\
37`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.015020227549601480496044414082649127313962522560394725941940900\
096586", "\\\n", 
             "9119170978943372283391242785715602185670745907466110383340175119\
1292099168164", "\\\n", 
             "4247646784475988037237050879927469697189624198553725785003503170\
11`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.308418535566610693028064234453116779073153215452440992227051067560\
55673", "\\\n", 
          "2709051364856404339543482189836565548242242866633496383278115152254\
5112235699", "\\\n", 
          "741254330703350327944986372562303615003417172329194`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.206135611407218658473038495114498475945024672729202725103965131\
138460", "\\\n", 
             "0473729700867537792298328848217662282682532655753811162261910891\
1892133108660", "\\\n", 
             "2456238007573092373513984909885181537231775865114265152614412888\
42`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "79.88971322842502353061278949032323915541167301709942121567829013\
626434", "\\\n", 
             "7468417869695285131239879845752157441890289677397665699201213992\
7265401643529", "\\\n", 
             "1206551309862532123217952240251050123991151968397416571358658932\
521`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.033078324073637862892982769963403669744601361661363956058137399\
604476", "\\\n", 
             "5729524092397286400427053970047590916886837361805895886705124792\
1750273562932", "\\\n", 
             "5093962635582160198364458528777217192652338428065859329409658362\
85`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.745725878723174442796797826692997072609351512252879257601103701563\
33946", "\\\n", 
          "2326016201692685496177418732625295556180441484183929078302592624798\
9034122856", "\\\n", 
          "4446233574904268958428375176992188240124735445828539999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "6.602202702186652589133864502358665880923273711219002611620860176\
657712", "\\\n", 
             "6662182037585484283893781672398287833271760706327296158294690949\
4611784672770", "\\\n", 
             "1588561106257176589924586715000152724081211829472234605524901230\
54`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "10.29551470677850160791401141716546289667363237620724875713215033\
277280", "\\\n", 
             "7270660172241894173164774358848226521377653404579895550237977255\
9016622109901", "\\\n", 
             "4014199850661519725540087819959407454426455480736627718510025549\
285`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "3.785827894413603235227636731625405690132946599185020882142567996\
911980", "\\\n", 
             "1550735561880371700390898945525072494831479999308897756446314580\
8309167862515", "\\\n", 
             "6187231715636300371984056584830273729286196631924851632827823102\
95`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.064634224553930086240286617803024887819405792139172743823757347556\
48554", "\\\n", 
          "7822181811252977017249483473009357959663352227318179379900646880813\
1457442591", "\\\n", 
          "66288997269707722690508602658691118620700939729489474`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.2331234424468863425458547803881594584552068879747407848551016609\
251070", "\\\n", 
            "28187195676443158419546556845448602759172874871848341317293504576\
740107943228", "\\\n", 
            "79816495668070990723115214891463768268114357551868978218229901448\
`200."}], ",", " ", 
           RowBox[{
           "0.000", "\\\n", 
            "01832699933153745029211071966193820528548102484762899197289917907\
292031436918", "\\\n", 
            "39553136875253422872511741556696780360595879893430669792098301485\
538674236035", "\\\n", 
            "81041668181066760061464850903956457411931274946743504282550933782\
631604507`20", "\\\n", "0."}], ",", " ", 
           RowBox[{
           "0.1158464794976739704987920039362931671639011766014662104268534478\
3118358", "\\\n", 
            "99128330318410857795763097164717846642543207817360216782396055280\
284269944036", "\\\n", 
            "7043929228353724273289441141554025880559059712444477588229356037`\
200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.183228633660673763974100235989429834600895576201036250113168893159\
35775", "\\\n", 
          "7330375826521180299109762200465987020242995259993776979757143494648\
4489413112", "\\\n", 
          "876688611654941350653594925734575988528855277708953`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.015459150001405243190159115905482328633540217160320801955170974\
429795", "\\\n", 
             "9080670237131879482871263994895792464973290489652037310705686356\
5921849971449", "\\\n", 
             "2015609868801979188404968960350232261752859867724393939937731326\
23`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "479377.8771488934236912626926129554567379076964689599414938297279\
476943", "\\\n", 
             "6889422452832720631255365239360745064860277759393942897417939752\
6369169610553", "\\\n", 
             "3190879581441314066480746369802369925254682908910118854914582938\
5473184`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{
           "75.796311774280527619285166151327440585070700223592622634374625170\
897798", "\\\n", 
            "91756127769014856766866158044094968857678765104370740820004112185\
613932552974", "\\\n", 
            "40991581857141955156929681105395041737732918083107257951605243773\
5`200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.325161848353876046859670380529431957904657845043268903061778737520\
41986", "\\\n", 
          "8487426531404696167761560403732279711921335579556545577201050161293\
9376384588", "\\\n", 
          "721645876457361153373784145738591217967761644434209`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.032696985737610157689830989347268707965188228055466028643887027\
704197", "\\\n", 
             "7753622765405236858428268097380722209532157196338948015520118678\
7563126155991", "\\\n", 
             "5824795750906038878932831034930022914160660792391469083111926095\
11`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
             "1.00340358812683081705388053598001741500103534242857530951106019\
4932092", "\\\n", 
              "401782976925875667898278766267883653187991848582731956802821383\
53033539447564", "\\\n", 
              "413095689142384438989771575097998646199539018722847013737394733\
305455945`200.", "\\\n"}]}], "*", 
            RowBox[{"^", "6"}]}], ",", " ", 
           RowBox[{
           "158.65182996514553169000462387194362066567829562048412731085440747\
208028", "\\\n", 
            "68279856418405323710474114318512173531301154402568461908315742320\
016119364621", "\\\n", 
            "99365704692754138504321137130568273095873745999844779700765197403\
81`200."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.069665084850282715951071165170444076665119791255749680838990053215\
49563", "\\\n", 
          "4552890193098027028314469889796227788928524503817061998042798001169\
5697383125", "\\\n", 
          "4171679690446692058339685737133352482715224399959895099999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.9716568259070139408745927981141160335991016655274980818829100619\
615861", "\\\n", 
            "55393188778713877608439808201738529292074676167521333410171739195\
107488849936", "\\\n", 
            "75426779573625225783884688579979910725545655086413878512302930257\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "61.31793244461069006575017513564131964063133198437583381332547291\
309296", "\\\n", 
             "7879518639729020472701279135705592042559517855070716688629568259\
0940787401717", "\\\n", 
             "4047093319139658791136431033331959066833313547876831789745095391\
35`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.002844863188195997000538260336865924470125075794832830616540816\
892603", "\\\n", 
             "4393417340280115457947279954079550058855515723422842179207264472\
7676099561246", "\\\n", 
             "5257800454052601841763967350784773618972486949931253108153533111\
1021247863766", "\\\n", "9610651`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.2648557120209863185595513345418742558162315853247341444285", "\\\n",
           "498940235270081382109579115477318155287462142648185542625550034363\
28637061322", "\\\n", 
          "75436343507052750247166140132346798959764093720066725805701746126`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.204149877932323470383783244803918469790804773371285704907510065\
258989", "\\\n", 
             "3420730435863187404481291540369966783654246824137149838062662460\
2531194060622", "\\\n", 
             "6778057293798822186912273905623313508482254757400022497433150166\
7`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "99.66472147798312617689345814983197935135635532865459451003090712\
273865", "\\\n", 
             "4161473055773281069201324419708643838849680657478000273475876654\
5099456899568", "\\\n", 
             "9303929161912523242209935298390830505445093150442181494417661826\
794`200."}]}], ",", " ", 
           RowBox[{
           "0.0", "\\\n", 
            "02181272446780145400535912112247204415761143211087831916057940660\
651572678721", "\\\n", 
            "94691497100531334871222281597069046366767542596214346446029327622\
079931049695", "\\\n", 
            "84972990039669420070618678024180993030043511314388361699913000787\
49700585489`", "\\\n", "200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.445140741233426677609205662972618587336814549966812353159920842926\
", "\\\n", 
          "4380295958669080140616867947501621050878247580926607231103547186100\
3889042550", "\\\n", 
          "0735020551652865138776758005421294488108604328078849443`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.420734389313492414417346510834952805098106054501063608979042185\
973191", "\\\n", 
             "1681627990068759004595002724396783941270289084602861251706139235\
8964026756167", "\\\n", 
             "7115935893939080390266531401244505941785273180039387848710571022\
24`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "7.700618756912990844721900849971989382635955477360900696809168505\
663810", "\\\n", 
             "3461951596501156828763343881794596029437089452976109370816384536\
7223635938330", "\\\n", 
             "6939078267056378948318355716581488095931732489705751626427875535\
38`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.517866986998105230283850306795153915052097268282716544833843951\
907319", "\\\n", 
             "8947719251221187474156327099869270147578239306804546856149933829\
4094432562898", "\\\n", 
             "2485981424707154018750597277556972448160640789370376872531172814\
97`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.491698830567105439125267655974470265923274659465163244506887363965\
53503", "\\\n", 
          "9821299457388430699974232776242590784769105302085280882334275776305\
4317505398", "\\\n", 
          "672570908185378026038162092348153070822596343452808`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "9.7216532908948779921596306820525117136980146472644801592189309456\
160338", "\\\n", 
            "77569665841943425149758209365193224294343029578432540939639473927\
049843298429", "\\\n", 
            "99850612028912585768344222949609335388851224951825416430330378759\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "272.6087336984343993939650619588917849023853757534385173267669239\
563391", "\\\n", 
             "9367607222090143501828706487321572709719805919315695184777257829\
1520780541263", "\\\n", 
             "5955394708927257127372241725665576987053805843858335835852386047\
5075`200."}]}], ",", " ", 
           RowBox[{
           "0.", "\\\n", 
            "38722075298405090423366569878265337653499944491076650631311093243\
098872190811", "\\\n", 
            "65317074640039023982283471802284084083766417784768697922012779201\
599484416468", "\\\n", 
            "9561946859981514658946789347080462375123098694285313867377`200."}\
]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "8.0185492770378747255073868595527962070783838107132249969830470712795\
8400", "\\\n", 
         "92429891402758558437183718884418459387487254295631561789645365516318\
818099414", "\\\n", 
         "41618019615732854038303235967429607229822955093190447`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "0.2119473479599038089122943135933236258392334458373711770905607101\
71179", "\\\n", 
            "81893990024096274605242598088328866816071019415867358902859654911\
976148568270", "\\\n", 
            "20155808990591330729657813493672430181429743023879446836720112671\
9`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "65.493837992780718809566626903711381445120840907315631651701863512\
83905", "\\\n", 
            "41215067563953507842971757493627978162759108704632958788471334137\
527539145113", "\\\n", 
            "46505423261997629394654726722231860525721606404469513655015059508\
9`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0061323573235694773748728795294522993454354477085045486591620848\
71536", "\\\n", 
            "22618849127314800162333315655019415705366623321422524971425521656\
342214356962", "\\\n", 
            "50313884740505247242204729796766106103951477838149332882026272447\
119177873848", "\\\n", "8717989`200."}]}]}], "}"}]}], "}"}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.22251075043538510280540592792359836126433059045842571917174073648\
99957", "\\\n", 
          "0327505616300011937522589751961291089554467668759912321398655807988\
8466780151", "\\\n", 
          "45527985046243428617082713302925385946273690245896634`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.064019620322122823636018134041473701774082115741432484141937430\
302447", "\\\n", 
             "2253078560585541285423659119305266208337189945214993495233910764\
6709188657059", "\\\n", 
             "1052572566381267342284397364960197747220566495441931267223923700\
88`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "58.10060731567902278009300244861708359438365907426647469830492499\
020211", "\\\n", 
             "7089190970558921879960161638556882519700299737696998069385640070\
0004216715240", "\\\n", 
             "7625296701298222369918149193883381810094809472508263061682324537\
657`200."}]}], ",", " ", 
           RowBox[{
           "0.0", "\\\n", 
            "00835718123588846808506194384109594861797331208766841945954500947\
714174555753", "\\\n", 
            "22974928592338520175088894653028093736062930327459632431964179087\
971972067809", "\\\n", 
            "51778544700336148590748639724350487001789952365006304417570280783\
04581491617`", "\\\n", "200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.39767111991528370642839937886586272291885877099533489975041338470\
", "\\\n", 
          "3137877554814302222721413473596139150986483719970463100163109923501\
4786195609", "\\\n", 
          "358040309345069363568026368570474853744831907517500744245`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0440695799612372423284083834683107835215917962680022674840144149\
146038", "\\\n", 
            "26925592819915882781414555900248426639962850234003252446171375265\
682494437031", "\\\n", 
            "45691908667944818643201040583594177929493900901814661020884208641\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "3.832533811704124658284101834776150558364832008605727716886013987\
731244", "\\\n", 
             "8225340661724857015820510349978849124051562143926615690745354068\
3060034765890", "\\\n", 
             "6668501551720550959064851519503926567293625592110871848723875573\
87`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.300949121723740855061412298619838472431959213165789874226139201\
715840", "\\\n", 
             "9296629718253076727101605907595668347257488523507114797903957682\
9503241118876", "\\\n", 
             "3492666924998058544259024403985351280825912781530151729325462188\
33`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "10.000653048582016813940398335424757786141588832674334067532382070884\
6925", "\\\n", 
         "58590333692479310840492676403079438467976890440562006441087953558595\
656759550", "\\\n", 
         "97222658163149699290440775288306093107808153781845555370999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "0.0096013282902899933424933609895829361165391658483009918329688707\
83597", "\\\n", 
            
            "37951479621745405571107726432328452159928540018766970332688908818\
689916556523", "\\\n", 
            "70242172685250062634579063581960899462698190933877983098490370004\
8`200."}]}], ",", " ", 
          RowBox[{
          "18.6", "\\\n", 
           "148302264026553482102368491581267118119664261331062585531331139939\
08236881383", "\\\n", 
           "349640880310502148869685232122267712418595664298556609944231186714\
58828809059", "\\\n", 
           "934805859916848102137909385628029983478605646195967455819`200."}]}\
], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "14.010679481927709692053817522499854880784386030511381210716597628850\
1540", "\\\n", 
         "81103261376205719324525295127650915942976671773554439761819551981579\
024298869", "\\\n", 
         "810728811981504326771198011072394902803661959084647675`200."}], ",",
         " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.01948248790956926363410588051699693257407937475562512012698572649\
54031", "\\\n", 
           "116473071418876723766681824150155884037204700013754190480437077050\
49984773178", "\\\n", 
           "74605057314843349042301613835597037322642941100835023566927140652`\
200."}], ",", " ", 
          RowBox[{
          "12.02", "\\\n", 
           "286611482580192918462683099405181865909633556845426109178304250246\
67134079678", "\\\n", 
           "163933928243812530534763864914675275220133613985649224280907584154\
06340685638", "\\\n", 
           "59867627616592018308035588785447652398089117674848817238`200."}]}]\
, "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{"2.4445132372981857*^-8", ",", " ", "24.951291958010806"}], 
          "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.095447174503263326371558782840371243378672447340039318358513206905\
29483", "\\\n", 
          "6615184614280302975397557566405632561733501766961086418977648713972\
7778330723", "\\\n", 
          "329395629340843593816341717235518244716966635128832`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "7.3688394891745902838894427306053758206841776445399948842922887404\
034350", "\\\n", 
            "15537345232715057572144466216661721913351735103565672436998658328\
770803937241", "\\\n", 
            "30800579134826047756088951519468381496280642298950149907014067684\
`200."}], ",", " ", 
           RowBox[{
           "15.00", "\\\n", 
            "97838891970641857715781862906873661726595208869042116315524870463\
256894203221", "\\\n", 
            "06350545874846815999585380658270224661821526123417803145437094870\
886052658531", "\\\n", 
            "95330791462742144232461201313917728801806404486954927558`200."}]}\
], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.096309865913619235309015237220712348970666162437832412144735387719\
56206", "\\\n", 
          "7412896342278572144680868713977808984770337756264828472026456568971\
0063486995", "\\\n", 
          "58662320307186426662984972025978720873271662541326585`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.6481550192149586318679937962937467344412812488673210761432153241\
644231", "\\\n", 
            "14958845405803684082624066560632980097219584899923515939387414494\
868654766369", "\\\n", 
            "88904469108110018571093562461573329521200061546192541948036479025\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.296550184262907042018081247609646469433987658106710619317454224\
056129", "\\\n", 
             "7481398056085321338106728182161516799194541054321045947158482992\
0206228408872", "\\\n", 
             "5751206351926452176706194268033162464209280635194145522213413876\
1108482125666", "\\\n", "6`200.*^-7"}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "9.089783783160011620183503705647010268605229573315902540155327", "\\\n",
            "89024048633057626149312745023576570812173830592539050759875463862\
271019327716", "\\\n", 
           "64187866709123197765117971293724933805904638011143379756087035`\
200."}], ",", " ", "\n", "    ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "19.62639300129588299585396837921232282533402604423816875400277811\
3354740", "\\\n", 
             "2069693653705125824806992337192154311670198162478233999268875613\
7015400577793", "\\\n", 
             "7991236920299786487728867421671905428322588428272326244699597376\
5`200."}], ",", " ", 
            RowBox[{
            "2.461", "\\\n", 
             "1175537103789444636499134642445270293180786925184926146691000790\
7904426944211", "\\\n", 
             "6894574172632815866248905799971469143801112855138679610044597935\
6839082471826", "\\\n", 
             "5402866834001185159340748198485560579187363091919377222451785718\
673`200.*^-7"}]}], "}"}]}], "}"}], "\\\n"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "6"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "8"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "10"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "12"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "15.077603334023156230431224182765155985309050034337276177912275588993\
5961", "\\\n", 
         "57403370703795740450849328119457672041164403420682471153186374336191\
007528391", "\\\n", 
         "434951237705401099768171016528551687749014987383718871`200."}], ",",
         " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "0.0545482200859006986649629620125729925118698383880518745948117600\
03410", "\\\n", 
            "33457479523634394934870560932124121127264228280522202299189401956\
033881019900", "\\\n", 
            "19333591046358679541828397910092792030302720483503134635919907617\
2`200."}]}], ",", " ", 
          RowBox[{
          "12.1", "\\\n", 
           "031398416974618233389626762347133339063217952133782302344598973503\
38311088974", "\\\n", 
           "853900798833849550451247721611717941498962273947177978158493407893\
03624134024", "\\\n", 
           "913883121832342301136323771807469234510311442972768284841`200."}]}\
], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "16"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "18"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.05301212104935319"}], ",", " ", 
           RowBox[{"-", "77.30523874111371"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.05884028205424747"}], ",", " ", 
           RowBox[{"-", "0.011567044772416275"}]}], "}"}]}], "}"}], ",", " ", 
       "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.034596327786232673342688803546234844979207758225294436325384246566\
40470", "\\\n", 
          "8770146537252036546921737393356087917256566861062842201548653416280\
0003530555", "\\\n", 
          "09169130614629473452989827052065748897976201539621379`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.524255773145321293179916119274227279900093904662345141929697773\
071477", "\\\n", 
             "7398607299028257155919460540975794168577559403130290778622431743\
7889138932174", "\\\n", 
             "2459798268866880849886407962696462748449577926803892592492566113\
5`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.722030645658777548434209219165053076329068991315562514380796398\
104213", "\\\n", 
             "6637746024628817678392415334912133381734394795455337019403533987\
3047512278824", "\\\n", 
             "8527528555908853615253304592733683791403109668427660632523354257\
44`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.738179473883777852380321219356776016961454662218553124074517290\
937334", "\\\n", 
             "5971866944939004019895170377627995003974670004440661053523023807\
8505516133808", "\\\n", 
             "1804836802047258920938439034587714144351112601152478361006141153\
73`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.228866670918658037322176968557321993575073720871752124497749471\
538892", "\\\n", 
             "3288324108446665409764043521168517215497654293389763294945476977\
4514453048645", "\\\n", 
             "1804919520328038985283904417063937612157904730540839864524029867\
37`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.494785290656768426624635720716260813527558718849844345005234367367\
34500", "\\\n", 
          "4305941110394497566157596172281514977763923424580464752622790620839\
7704843130", "\\\n", 
          "632667195632226764388816411077880406837210347800681`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1750587175511302751811846574371669062938021186112733044490677734\
086677", "\\\n", 
            "39658796773210119333849288000060288816338681333010584852785744052\
903600233022", "\\\n", 
            "3842632053404612923856367755239073225549136883012318211365088852`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "4.525183917528423907446933437598219698194980531446506771453989432\
444843", "\\\n", 
             "2672658237094370022519835407554486345780740151598002588274597572\
2550912963645", "\\\n", 
             
             "8583394833609294063312447306245686255770234576644070581093622623\
31`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.602448711492614650741298345089525840866332584248194582782209129\
430994", "\\\n", 
             "5811562846601803921321891051020429190216146618525759413751786756\
9687142538910", "\\\n", 
             "9644227008342810989426835148480557342035438443180798843658082552\
89`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "20805949610694226016347028724853932887589431991754555400577210120\
343132032093", "\\\n", 
            "06505773006975007615827552561429958258888905281687068459409202375\
551293596135", "\\\n", 
            "54437035835920149843816731030359912414104833046879597890665457545\
1166435993`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.894517920335644716340686104075550703024004925492843640180756932149\
5", "\\\n", 
          "4851934598178860316956227010424307787685576832497429752917818021131\
8561996396", "\\\n", 
          "6510096659454174100922990524979632512503442597113175440999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.4787309174887389459551296768044272856896589595615445526178897211\
339344", "\\\n", 
            "56668657534571985022178868771482761903556918209473659981905583957\
558589363501", "\\\n", 
            "42364764260182024957156962610990554183887609414539288601046151205\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.573340706249928778885458374386928205149635034698573695293197003\
516576", "\\\n", 
             "9407567774731894444666696470520416668577772444488093036827402891\
1181454004490", "\\\n", 
             "3862982162469066496677599540614000079692695744556574317291031802\
63`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.427739734730914142198590262834554766562553519223387360893065774\
419623", "\\\n", 
             "4261536421233752555499696911538095031532467890226988579035463585\
0651521029477", "\\\n", 
             "7535599190700982993314696070565235415178336373015411677578757815\
92`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.009261254394289517247187371329838337148934072538170810912757820\
679882", "\\\n", 
             "2559517107424346126550664147869354159721999283075750691635948989\
7820658825848", "\\\n", 
             "3718879043370652055376654350857798353272202268693008857674115158\
98`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.253575520211711435650809287051023243341924361761898224309198304311\
20418", "\\\n", 
          "9799802555590571978503425872859209530764800516349393766950404731297\
3781380429", "\\\n", 
          "841941098576566623008550038876544531497139781178331`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.014901960611831572665698090423661333132539674158752226223238454\
896510", "\\\n", 
             "3629714604330889920960814613297485844929190607746407750188437015\
7909193011797", "\\\n", 
             "4198535821997973663390055096693771407513325396118827173732680944\
41`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "54.49404725816776489678646217997782424713508015939653834772524399\
240185", "\\\n", 
             "6888526787389640175547561362125582735786039704120675930944484869\
6370355275233", "\\\n", 
             "5863515064539913268965195089880850850424818743748597381903933283\
27`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.061998363712521710219761637770437408906829339286207440236519927\
933252", "\\\n", 
             "3256881392286966612906253921516409271153766104073475338578198530\
9122066824141", "\\\n", 
             "5915274740320444451239485173420193203785631798254103646378741000\
27`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000567188883803764438105977070121321303458685157383014251359006\
582478", "\\\n", 
             "4705567119902522113330518519843226396012554080379288400864212504\
0403283356830", "\\\n", 
             "0080527904857400932376037404926810339234408172473427233078383445\
9798407022406", "\\\n", "44063954`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.538291945023602337938149084783284569311266888026482538466", "\\\n",
           "625646432954275139188020060861489097256068174905037670536419226094\
89881175307", "\\\n", 
          "6171990566723672879289050295441275075543070805594651223296745511599\
9999999999", "\\\n", "9`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.253636575530487848745839690574209302105045458763792085576098835\
59", "\\\n", 
             "6844895284487553291825740351075432119647217054399970569900982918\
6609778197074", "\\\n", 
             "5850847699358959252940905965543164863828084407574027655889636696\
143885`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.436991215472761093477885961603512440747960800350080112956436260\
965900", "\\\n", 
             "3451167911095217357215119031328751628521863137855142428672916445\
7111603554630", "\\\n", 
             "3498758555838225031665499221967806238020167739229349555556603505\
38`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.239980949254942557747508848011996070867514912531223245725206689\
629441", "\\\n", 
             "7841425930236631681520799871870288903377801372858544906592156797\
9075533232004", "\\\n", 
             "3804202455834474370892219969245646086577864542486829917539275474\
21`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.007406522701712573355546044769640821622903303730431960831230919\
063200", "\\\n", 
             "4278276296786139689915389179965582985346978865475888817187056093\
3735214671877", "\\\n", 
             "7447772856764924905484946188827236295584857472678328337883654803\
5100072021083", "\\\n", "09159324`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.46062041173224531723035503552034960286582256563418034942", "\\\n",
           "830317555394429353653201781463153169011564105636007124322903511933\
99427991089", "\\\n", 
          "145507949456416872457855347990326264757393621569349640123229344366`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1028017073000332302866067134160261256087347195715493236948743271\
477169", "\\\n", 
            "59550990014484391084938775048656526632115128011117789965048391060\
259946689367", "\\\n", 
            "55671266031022845080469921779462205025248596223355841851886216262\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001087265198777369403196447264632256159264748952543689724010968\
885471", "\\\n", 
             "5504166660495720055600977490871831324395436884412163969188858059\
9704185336200", "\\\n", 
             "2811475468689081152859528499213375658020251464849738832346715157\
0597651623989", "\\\n", "23107485`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.11813149630835730036105684287891492887456122079527697967553", "\\\n",
              "107120068929266918051824587938106867555475417919860833922093303\
41302330372144", "\\\n", 
             "3338211659361446672266281773256991899132529915465065923829207004\
740526194284`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000262284318752315692929794420516013834517143407839891780147535\
63835", "\\\n", 
             "1665243796969693831144843890891243305864123759530508452043676071\
0076469280397", "\\\n", 
             "0915921248751982092957059004199133561017181962712416324584902824\
4949040389872", "\\\n", "905254186`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.10309072106916568"}], ",", " ", 
           RowBox[{"-", "38.754954375250826"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.12854365935515855"}], ",", " ", 
           RowBox[{"-", "0.007650668523101958"}]}], "}"}]}], "}"}], ",", " ", 
       "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.029586215488531433209730064322402362923446148032782428516143162121\
83291", "\\\n", 
          "3113018552940492651072795586902659195996295477268635068571213332237\
6273444658", "\\\n", 
          "27247265818795442718629269939728298100551267926621725`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.485377356748776212904841360644149579404550013625960297927191404\
704307", "\\\n", 
             "2148657482926013681429258791104471584537779284134002999367131925\
2071746248500", "\\\n", 
             "5308753998180063654585693017622850796757015642278177526093320801\
11`200."}]}], ",", " ", 
           RowBox[{
           "0.52", "\\\n", 
            "86710321808336336679892704833981172174484599194254794929974249606\
728990013547", "\\\n", 
            "25809714435180511313696155647069554319695028742026555864764918982\
380842112082", "\\\n", 
            "71038896942057891446018095240974692068623847040995122227`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.531649313616089595015200263305421150032955493217536959520126378\
550213", "\\\n", 
             "0424111258952670494055534375787887469616835345735755285830652847\
4566529309937", "\\\n", 
             "8953014867298655342335881361982526694131606912000353271248229804\
74`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.146824301615684649229720074003827420341683291605643196143075877\
055216", "\\\n", 
             "9672146724842177042457582888537517814361017279668053954630803331\
5056241263660", "\\\n", 
             "0171635059321916537957243703462639795161365004446523207175996860\
92`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.077039344227887414941996000593505907801349365396883250775145663449\
12065", "\\\n", 
          "8089501485896081562242970033574582957422179236606282304186870344990\
4922945635", "\\\n", 
          "4670874594649153215407650542692672492941290848081936199999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.014117314819768342904579627631802865520901935748488782284687808\
293020", "\\\n", 
             "0217185368203893416720838333735897556292949463872761765737302414\
8646969444449", "\\\n", 
             "3067577772327536623896307574149477452285674149265748068967502769\
45`200."}]}], ",", " ", 
           RowBox[{
           "67.5", "\\\n", 
            "64107511299710592666024986552553862717503490733467664733108518399\
555205533397", "\\\n", 
            "08212908872039690057208384691202616621951721007485022488311128308\
636291903779", "\\\n", 
            "402877922898064306284310173765676162576509946205402994505`200."}]\
, ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.042628821272129141560512906152019670891841768597127242357122011\
234744", "\\\n", 
             "7854433485078305731237860827161354584821293910122698517920666676\
7662076428109", "\\\n", 
             "8125915981849814623058080036374450134538760317671107447832398942\
`200."}]}], ",", " ", 
           RowBox[{
           "0.0011", "\\\n", 
            "75643180142949309211245269674171622281801895877597156929799085527\
413106964947", "\\\n", 
            "10958021557322394175320019200397209449483556502639782594436677981\
813904147862", "\\\n", 
            "10259172226794152078275034505433719463343145078340864252700763195\
94474718`200.", "\\\n"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.446285109956188933877199760705915075990783581590489732796029580337\
0569", "\\\n", 
          "2350264151724456850388261696073918609233613717755790424735043063360\
3300186920", "\\\n", 
          "2899564991760263479825508762890303970347394981231467`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0040024483271522904628310673883284657975633711255688647407691331\
745511", "\\\n", 
            "04502835342721453718795948005529193936206788919991987219057494945\
168788818814", "\\\n", 
            "52515175798971993753203894552530587835432728211795619715567442797\
335566352500", "\\\n", "4109716`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "6.413534930049392567636761830664817472819549015236552490883638", 
             "\\\n", "64884877283118097515833728925928286819770908722280863279\
718283690046982077874", "\\\n", 
             "6408879990890485214004266664887553134309204792356889788964112194\
02808509707`2", "\\\n", "00."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.183379843118404105696214891529433224173070195525070331414412327\
459693", "\\\n", 
             "5449603370673849771042874448003166953058150295606985964449322084\
8378950991936", "\\\n", 
             "5797403236398449077040185525604479042998335485592484468416582497\
4`200."}]}], ",", " ", 
           RowBox[{
           "0.000", "\\\n", 
            "97877404345158300443205764007783843349308824582598124562506074336\
020032801308", "\\\n", 
            "81585587114289285949588020075757914405545353650577649684987065413\
660023795974", "\\\n", 
            "31146790809693032103365404699702910903835377833114080275298549866\
014394036`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.730117595364441736291599040921382343448429822201010213173839217902\
65", "\\\n", 
          "4995181147915092107527759066988069966890985913649002241818652930519\
4256380046", "\\\n", 
          "708012216860364789785702637252624734780698639547228516`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.597019681269983118476055291950256957271586035438880659918907734\
684663", "\\\n", 
             "5201345005102286184340208573691239191989144553848314728797028908\
0909297584882", "\\\n", 
             "1837583617466900829417607762878998378983261126812729161075977963\
79`200."}]}], ",", " ", 
           RowBox[{
           "0.04", "\\\n", 
            "40239836705050540737071483083178487908485542892429705041787925680\
341388671116", "\\\n", 
            "43912866112236477567454849003307930952971243334946745727501712593\
464797281252", "\\\n", 
            "17616745324770476754582181029797304698924062459077064338`200."}],
            ",", " ", 
           RowBox[{
           "0.298814426043", "\\\n", 
            "34045352635237035099096917192477958866925473985256247741887749471\
388568577233", "\\\n", 
            "35070783909391757708137772775788225410393590191497597378899170388\
010756856915", "\\\n", 
            "1900537394810904788584241201671012319238453564`200."}], ",", " ", 
           RowBox[{
           "0.0047354492155820234220", "\\\n", 
            "02990552470701943050325589775474633595833993462118889692772498435\
019320508853", "\\\n", 
            "80651792920731011376447027380746608886036986986105135529943773172\
100140501106", "\\\n", 
            "8781504408366529004883692205995719832256644509910495449`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.383331462040722820853311684257244344215051750631957940871627126349\
92339", "\\\n", 
          "1118656807593343497600698103604785249960057463404967405496641293471\
8393938656", "\\\n", 
          "886272283764867424680844928434678662841798082354008`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0044952759575504853676235370312437645949744787476097681645064610\
503399", "\\\n", 
            "48181562959082524550413101646306676878970688461662316667154050590\
224110900658", "\\\n", 
            "94776534918627458711348545086494480980936845033097735868871061095\
400851294011", "\\\n", "3151798`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "19.32892924922208308214045727183861542195964586771731172368562", 
             "\\\n", "50472627326116923178665208316044928003911642024717773899\
233561182346425823122", "\\\n", 
             "9174866314753494557155919447288483709410847533004339293228123282\
896397870626`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.020085666473711379771414091898535760044390731288369782220729304\
93087", "\\\n", 
             "4839580712321452529999920256940166949635356882842824623565469699\
1814042576536", "\\\n", 
             "5095837396887229476545069517348028159956055088025885484375609803\
943`200."}]}], ",", " ", 
           RowBox[{
           "0.0", "\\\n", 
            "00077345673184260366358502090390040760159897105111628558231938125\
293157235809", "\\\n", 
            "16125562521883411343659526087011159442745162956147640933143716513\
151758310899", "\\\n", 
            "00661800095867685451838510656956713869024386058493377343921752776\
08850261211`", "\\\n", "200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.67201120277755993570133301017381468208353449208867480730391893420\
", "\\\n", 
          "3808507675931632377608732117596510871233877243763297927592620486127\
8197819441", "\\\n", 
          "917582111795670475825563980353752100069373454458731354452`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0595107193420227561984954866917688112685257077391290208061744765\
883703", "\\\n", 
            "42750865805849978274533989878228866145559082599095922052086886949\
249030983380", "\\\n", 
            "32875621421399485687467419702163821221440931240521628732762248068\
`200."}], ",", " ", 
           RowBox[{
           "27.58", "\\\n", 
            "04553400224117197675241076572238831385411186827755967274884911051\
442921920343", "\\\n", 
            "96888333169220952728020531282296433802273599633469471704575687789\
779844573943", "\\\n", 
            "58069472489221754334107498485906126500500795895539868066`200."}],
            ",", " ", 
           RowBox[{
           "0.036518040767", "\\\n", 
            "88877074975328482395220705496785891599743775711573833372493623610\
174017418474", "\\\n", 
            "00408852739204087968111958503209382695260353596773404218766582799\
635748425632", "\\\n", 
            "6124149398917764976399699638265979589511374021`200."}], ",", " ", 
           RowBox[{
           "0.0001958401587964730853", "\\\n", 
            "27600798928741947020814880391615604056493289945256878852851100271\
806486160635", "\\\n", 
            "49563277917073316927800809637859118073736019879538537896534594461\
388733909581", "\\\n", 
            "3268384278318983372432756214260231207371476904691549688`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.01068145398895482918748104220086298607722581541608598366169212880\
40294", "\\\n", 
          "7962240882871501154240046554453931918999359169118665862153093488880\
4895745036", "\\\n", 
          "6977336338289091155312288404812637271885170130682079`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.3011782172545279180295539178579687781607069752702601274801720613\
193480", "\\\n", 
            "68428319827933924631907370362817312257431653066755079113343437347\
769439431226", "\\\n", 
            "85841171480998826619207076315392652163930104054091362383378631096\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000615873070224547481976103737135777869113938312728391351500448\
656303", "\\\n", 
             "1983890341921503819730990928137348403072158196125762227911407483\
0352538014277", "\\\n", 
             "2084783788160249481561088056628207288723281596940223208672648554\
4315019155693", "\\\n", "56182582`200."}]}], ",", " ", 
           RowBox[{
           "0.064817302144097175612825859703534713358873812217244456716780", "\\\n",
             "7203116597959612637018466657090601046512050837835939237295674732\
8998297862164", "\\\n", 
            "51524755590222443040891673382299137155149246033146741376837848445\
0495246927`2", "\\\n", "00."}], ",", " ", 
           RowBox[{
           "0.0001412021789428408740161307283894405136875779327837686416721704\
039049", "\\\n", 
            "29814122343647159149042983719813709733560176742783285125810505544\
158437895577", "\\\n", 
            "05497639324236103482887500783117776948360253465841944942358555821\
047045043890", "\\\n", "3401919`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.172025038119925135978543616352080125681933872745592474792", "\\\n",
           "503304200622886690603466214557689787786354057752411415222142795681\
44954333069", "\\\n", 
          "43935379511074705669174446318096692784850393194847937260117511917`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0659366825018685532449408312764849606934173460893832660701371047\
987262", "\\\n", 
            "52165082818522105735683156562279368557103989243424580130959660634\
737230440312", "\\\n", 
            "77070463307291695873542669916510923625021790106688470425777960083\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000092066991768437726503446091315920208013557512037334094218412\
849657", "\\\n", 
             "6278853501644410005515870066128689946212766662703397749899070676\
1785584456096", "\\\n", 
             "9693036642910303466070893772175193051554970832334913536013782087\
3855492071622", "\\\n", "78594806`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.01002813719515187577484940499031510090351773347078642100081", "\\\n",
              
             "6920758894446514249818746124823558280757196755652051334817986296\
6477721968799", "\\\n", 
             "4856002641442373058171580389496690715366611708863417541091890244\
441624913479`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "7.538067986722321363041176504638007454493005786770977383386528172\
77552", "\\\n", 
             "0173126621101538513120288489570227693549138832400369720889184823\
3242870317450", "\\\n", 
             "5608273131413735051993184303783147128857637143113502949988842706\
3755809636372", "\\\n", "311`200.*^-6"}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.304633136029862348189653538373812292525255180763665431913", "\\\n",
           "863878791411406054603574577831893803205693389953444287907403705886\
91472034977", "\\\n", 
          "96175638101574014998634862267065025269848056550350844200942149769`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.025254980354751199163949821717949363839916229629871480555013662\
726024", "\\\n", 
             "3650312831767780309932941138689598454420076425237684861987234366\
7985996763194", "\\\n", 
             "5125141369726677667828215513010710787500232779370206568034618428\
72`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000141525715221960075969780965298606472793799328259494700911243\
006884", "\\\n", 
             "8896723656777394259818808652208660187953176259225556564349302805\
7600105704365", "\\\n", 
             "3411295160150473037321897921906764384156397633822960304786071808\
7576781934739", "\\\n", "70520645`200."}]}], ",", " ", 
           RowBox[{
           "0.121616619610357357431160218025396342036243662348710474527574", "\\\n",
             "6778400198132689789906704541561671344461282903884203586570553079\
5719234232118", "\\\n", 
            "32071527019310857361222075195702501572506947059767565475504492049\
7404913396`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000307298146226512081431228725019766352175999695361222299787970\
735755", "\\\n", 
             "7324194044506061631917808749919278328161775163205103541625567469\
1823918911545", "\\\n", 
             "4685395582949865375930292221436911412136469582319090647279259623\
3390973962599", "\\\n", "3762946`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.013360334248673972"}], ",", " ", 
           RowBox[{"-", "60.39998222547375"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.011480332113236999"}], ",", " ", 
           RowBox[{"-", "0.001427831754215118"}]}], "}"}]}], "}"}], ",", " ", 
       "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.037863574177893532752887076497661346401552311520933059303044722789\
13258", "\\\n", 
          "2333861189833071337689645787065433975803353508229543963030707521668\
6823613559", "\\\n", 
          "34014279162458725006336910029012141460184422114944189`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2057966292126940307311506264835081243739633606599168269329825389\
315191", "\\\n", 
            "25029274518640825145760848988250250743860227540638556628135651666\
534310330689", "\\\n", 
            "89545380852676654738654377954323989691456047719803375408147999377\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.004909195518392168973023180534728379862874858884084642710552249\
570567", "\\\n", 
             "5480472975778313511325441557664459187357853712700904357216013137\
2122691941524", "\\\n", 
             "3229204521206707207886442524637997083518819839068751677638063323\
4129466922525", "\\\n", "67131061`200."}]}], ",", " ", 
           RowBox[{
           "0.205504023983392996413668198425339031145547725579459034032708", "\\\n",
             "3514244014063918158399399072462058088705426741924098516961147382\
2815133973815", "\\\n", 
            "26287116280865149838407958754980192538918179765643435802213383390\
5021480455`2", "\\\n", "00."}], ",", " ", 
           RowBox[{
           "0.0549489662783521046846315603248428288001092523923344843784491058\
958860", "\\\n", 
            "19264688097568665186984037420078812591981353392200398379071733034\
069938251881", "\\\n", 
            "047069974119080200694206800627920625627924891923603954954545036`\
200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.36818032032329200750459356634720294737585533573274698431948714281\
21694", "\\\n", 
          "4192103566275743085201322135569843599611230955854386525874348226270\
1333693723", "\\\n", 
          "5529742226007344202238243479260908812931312334421201`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0153202030516853785345566781367423927394621196159136696648059996\
760008", "\\\n", 
            "88884283343190324579493355584876296585208028344776126816858781125\
915625620254", "\\\n", 
            "13333424089147111431473457978376738463267219842752002171462022252\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "12.92418822085733680513939017991454277815387812438851817495335974\
894122", "\\\n", 
             "9704071533766276570839041095947521582262354175890646701795329655\
9126794230455", "\\\n", 
             "1951500952048793569206425459343886986251371490900137728242415920\
298`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.079899347634927703888632883819158188661796980644872173836410574\
028549", "\\\n", 
             "5388781890482633839880034952910064054098536015224009543557468569\
1802416482265", "\\\n", 
             "6142769974603714012313042617748767123980781781069419659555467656\
01`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "01535909693616567605345605201581980871391102834497022987190253880\
372942182198", "\\\n", 
            "95933635334058049583679601229261515724972961967195449595072281564\
246952960133", "\\\n", 
            "61640346434845984041908863010254673574419015742879280848969875592\
9012864605`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.90797820929365390798449481470345628793673206425115101986586992581\
9", "\\\n", 
          "3658194174421688382381215211625419947508788546912005409416400899762\
6129042644", "\\\n", 
          "9246020564245184276619166927136482240448022955516872824199999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2443401312932165476992757766061992606220032151861973335279059043\
185760", "\\\n", 
            "47159448574163547715899667002900602992287284615579077402417885954\
205519213229", "\\\n", 
            "52606844874125465580399160331689405449816270466934562520739948854\
`200."}], ",", " ", 
           RowBox[{
           "0.000", "\\\n", 
            "43894343985933296542712884512980673255541334372784598406294345746\
974255305506", "\\\n", 
            "24300759891970470185540365140887843676619836679482507296418176690\
372267765696", "\\\n", 
            "78657301395644348521657655999541843331022295299583936193358212264\
207966025`20", "\\\n", "0."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.112074133999750079658545688674743672393570297496548103875991818\
3695912", "\\\n", 
             "8533249376687647567418802533341210754866109870382232249102285280\
5987256068366", "\\\n", 
             "9901266367124761154663148721987789953110683865735465616026298475\
4`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.002016745293932037065715005455051416130121114086053985798515589\
714857", "\\\n", 
             "5959189497895077933917707717340020558820245673825373404453617877\
6229037515880", "\\\n", 
             "6371470168649095999790215511106218059986629740406363075189589191\
1153256841559", "\\\n", "73466368`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.55267633665823380058077530571198705290001094900414354424", "\\\n",
           "748023231409590556680778483944250801249671773484449550774422762283\
90548158813", "\\\n", 
          "626886557131550934822101084170172956412161536818471061585806282357`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.082095841947719444334140184781440736186004971983597846562323831\
683740", "\\\n", 
             "1250703148587181991591583656181593628387390564296707832370073051\
7521547736181", "\\\n", 
             "4047570464059187171079504163202906046531403243133743514945327757\
34`200."}]}], ",", " ", 
           RowBox[{
           "66.5", "\\\n", 
            "65246046773468464695122276254904652848173790310347096335202256879\
238827718670", "\\\n", 
            "52703564299248249340767379706295103634546129133886575743565544911\
433330243322", "\\\n", 
            "201055705635321756862080888095438589285759781547582230315`200."}]\
, ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.066445340133796384944822574154006743373259369404415774358795311\
120028", "\\\n", 
             "6098598518305374954745925403027257441950196953800025516019204284\
0164970590626", "\\\n", 
             "1347750380100408310373314899023187929419198138655022844933295768\
73`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "04216999318179637100357976002997769101782440458680662199462854978\
207252350640", "\\\n", 
            "98980845228031648304151541072143187324933846522504186748158290373\
548913200143", "\\\n", 
            "36606044529899050583494756944112897789189528195534951749589365186\
2761380325`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.08950701198254281250336977942967279249359626141680233524910897508\
3", "\\\n", 
          "4060483524544644377781844476759891390991929498411767946442279978581\
4380845141", "\\\n", 
          "96905402453763330793848093773779771969433022940718451984`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.182290952476481169438499072248021545524953945342782965985227089\
976839", "\\\n", 
             "6723279995354982923136887549566376771938677090287229720939732669\
7091840523086", "\\\n", 
             "0537712235513010775902507994700692334500716963052456027512499371\
32`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001864683206802779163927297045833091278283700025162633336124620\
523752", "\\\n", 
             "9909127177073747666918949995169356075615133889995770283408039446\
1530168917754", "\\\n", 
             "5999734262716391062726068592091210288841158101884779254188457419\
5678472302334", "\\\n", "58334957`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.10708884917866162711725485246915093967821699038663558943023", "\\\n",
              "424225765992553610179742872730534149681660303954371238339365973\
01370718518458", "\\\n", 
             "0949221371953085742324807669691229837443608175188569922545090913\
965254977049`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.003315598904988963292312611079962111131391990411634157386512695\
46530", "\\\n", 
             "5959929133144237097223275270857161973027838734429863826780805745\
1325588446919", "\\\n", 
             "6073953226338119189786332509337172439713716641994386567998059132\
1148650027920", "\\\n", "417957017`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.2592855616144673162177994080684252961993236085985447458", "\\\n",
           
          "2726097321109310115977439256768870077951288811412738662771511366960\
1588671176", "\\\n", 
          "7702330594308324763393258012889377469948766652986359491537251151736\
`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "2.337336096843144299764591396667273307455973546440590218135478429\
365902", "\\\n", 
             "1151079188380377000105974775189089140332635561692608039529616633\
0348613614531", "\\\n", 
             "9939213880180979689726352533403097841896762629653036190427688425\
71`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.002951144891065220974382858124958288806610736449913802666799675\
462805", "\\\n", 
             "8366623701625538888635120014066975359579065883473777360753048121\
1849032172083", "\\\n", 
             "1384976359394154300629548092764048069696967940164575925293510391\
9047831499273", "\\\n", "33772194`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.20491780413032946455717426612200065234702584920918967567616", "\\\n",
              "027923162800439442754528640127683016994251675224394729490955155\
35977500623062", "\\\n", 
             "9930828938586124679951641139298734523387409085407707679640974394\
193879307011`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.006535375437156552676672254614696146747065930216359994621642933\
86641", "\\\n", 
             "2017216633226001734753199617008621945188726935701571372360411647\
2116267933541", "\\\n", 
             "6398662625259470552681700660022616100374807105691130701636779903\
2977427011480", "\\\n", "510493015`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.025257700616896087"}], ",", " ", 
           RowBox[{"-", "35.185472638587314"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.023572159196737365"}], ",", " ", 
           RowBox[{"-", "0.0009986385236649032"}]}], "}"}]}], "}"}], ",", " ",
        "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.03374112899710067448920094797582595467770768328585245221023602045\
12775", "\\\n", 
          "2209956640898448102649625541692195105997486016299253961383089026397\
2539350391", "\\\n", 
          "099365004371403330930051977650087028621777935459060381`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.121223478679406379536787273340952486401377815542751447129100651\
500781", "\\\n", 
             "3783220474752294783849425147253072220156058143951082596370921501\
8589840117651", "\\\n", 
             "8473165350159425583754575868070687396358322869997397590230056118\
18`200."}]}], ",", " ", 
           RowBox[{
           "1.44", "\\\n", 
            "91523491034778075876883708770362757433174354900429073135007883237\
613782315006", "\\\n", 
            "09595560724212922818395552098538765575579875185007962341296963444\
799388967063", "\\\n", 
            "63729706014600233205595866797012242279173207228912707827`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.110940909862994483623174102163244061995616466379540268329550822\
595580", "\\\n", 
             "9747502740824439908949428354993504441727690415269451217973861101\
6693642937058", "\\\n", 
             "6342687424602649566226479139081608337926219142875318266364089700\
71`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.027901397441995537758933651626720259331431421851605020422163499\
823420", "\\\n", 
             "7453563702851404408302682289163844629992252510176034137161043803\
5786072828155", "\\\n", 
             "1671939420415976335936683393558217383438812149253432277438652858\
52`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.14012863050433323140116386066508889073035406561787849134484252319\
95871", "\\\n", 
          "5315188298214859656050159632960032457199429828230028684815826647143\
3546654755", "\\\n", 
          "01076751383128431979398899253014158858737714545448715`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.010555141800178091283031709739515418455019034972519207997471625\
120826", "\\\n", 
             "1743116282803362410702554569103642284873697042536746801438532075\
7951579855948", "\\\n", 
             "5332352885915017973269551511018382696983755016732678464754265759\
62`200."}]}], ",", " ", 
           RowBox[{
           "27.4", "\\\n", 
            "97079163357061230044912669768313206811547916776448226463645087155\
187660144123", "\\\n", 
            "09948226658146258528404020960395406522887495791011702586869352188\
165815753175", "\\\n", 
            "888046609655602530728683264920514445901003603229684343795`200."}]\
, ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.020671605453148329810862314315965202406017763749940584223343669\
119733", "\\\n", 
             "3915923591713720109367550955003100410389876872774563499487592386\
1660491313564", "\\\n", 
             "4365889192059081607481027868900110461916433182538469800938795440\
63`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "03471781679874044714630019931003254656828965341410507289616680834\
437128334879", "\\\n", 
            "69485506862780088438450687905562798761081367416725246215275682794\
363215677093", "\\\n", 
            "41065320121398892119628268297173937030410221288794439750509516849\
7119930407`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.79363169577013789645757128560602798687405871193021090510881916924\
1", "\\\n", 
          "3631929966734208799046653936432526481514527633332459841929130842160\
3573115611", "\\\n", 
          "71471552685255348975767691566372311260770057815697238108`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2059199038626073255030085983631325733270794163208794205181417019\
409900", "\\\n", 
            "65459121533550172252374037841989275046181484445283539010889752254\
949819533631", "\\\n", 
            "78814980434136328636798771699557730315828195975322267707034488819\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "3.541689163642292417598300552042958753357655906977275558578349166\
599192", "\\\n", 
             "6593499337987955259607443079476993298317047804612302000366199640\
8226902489063", "\\\n", 
             "5052732856515501610770956013255400236400866800934504640927419148\
79`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.060049670275867726425719059081496177160018593157292308668675581\
098652", "\\\n", 
             "7113995470063081072702579164681961307464240750572493916752158367\
5113059465486", "\\\n", 
             "1178815415530602470380829697385584034558204519694541431412660907\
05`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000783641032992345765751743954589885454465163574067743553706858\
382522", "\\\n", 
             "5904912949537719498826572909446807024257277114624430816756841417\
1438259416196", "\\\n", 
             "9236009786472893497649294888003350317189781294141965282678041748\
5396625963877", "\\\n", "0571308`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.420191732270153784555302363300255209248720440992395492364", "\\\n",
           "967737759490986131654948151437601181836028695490042555142085051534\
50931177719", "\\\n", 
          "89732928960796235372381888730150809672812518105184630696977104936`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.0712757807901246995730842697738803714829839346374267016869700381\
830135", "\\\n", 
            "54133493638871482379402361981540598452821420999650265964160448650\
331599925265", "\\\n", 
            "59502757795724429907650671438643911094993824792232161993997205853\
`200."}], ",", " ", 
           RowBox[{
           "0.395", "\\\n", 
            "43830418778940684497719620930051336816597688516948532990483458963\
426540240903", "\\\n", 
            "05790941112103555613771863548121113888145503994170494497295717826\
394155763552", "\\\n", 
            "7348313956762933783508502210283912818954496879157777338`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.840699166151840139767620144974530704208730684745283709741438854\
622549", "\\\n", 
             "1382114480853893065208280322839421314323228545915411634861065862\
6579367134359", "\\\n", 
             "1360201678926118521611042171915389252708958319876803443362417320\
03`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "54012083074574442671959437800250946078672499012383430706763920794\
113332042500", "\\\n", 
            "39067666505727952419378072043019471635287154364755022586350249309\
683741246663", "\\\n", 
            "49246412485744183815531689430979208465894939736418832991254636587\
7222957593`2", "\\\n", "00."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "12"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"13.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.0018878621983622979"}], ",", " ", 
           RowBox[{"-", "30.91040729768656"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.0015674559292707948"}], ",", " ", 
           RowBox[{"-", "0.00016487504456835314"}]}], "}"}]}], "}"}], ",", 
       " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.03412541856466189056100506841257869322182764392723526845693149873\
44672", "\\\n", 
          "1763530707413287350223613098033600612628947749283530804607799620480\
7125505452", "\\\n", 
          "47390480031365204030878031440691052973165548199275661599999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.072241120197220506458620768645591532659601220931214714989638468\
068766", "\\\n", 
             "1208259191185897752402671940803395635015648087740440576707849996\
7205546406937", "\\\n", 
             "5086253146610706496901057306071182875908598824568310733317163585\
78`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.142541129125764141213897864225495681122882741942099090259285925\
609227", "\\\n", 
             "9517045592896769013962768911676047165407126658419138910485267514\
9750759280209", "\\\n", 
             "4389245609913827009782273337453252843799932813052000500196582842\
09`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.061523130768908829511892285226005155364713531070445252084790545\
637572", "\\\n", 
             "1304556470662631688139995706887336553414555779725266196090707811\
8006845829709", "\\\n", 
             "4843104299402882629198982114448777377159690569302512851351942791\
62`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.014588613472723436192494678535153012241410443754986152976603515\
294175", "\\\n", 
             "4397128091645877804567809504444457538697379828589929686008874225\
3300370724352", "\\\n", 
             
             "7611584884328604860621512399839590759732224533738127495029061873\
84`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.44551272634527480574498592266638732546747043962933707476009309718\
18071", "\\\n", 
          "9339632011077757902652405719905626064764779543954893328499057248987\
7726943176", "\\\n", 
          "8109860571817758165397087584387421729730943684693352`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.011367265052718653584161864517999767831879855227051819463728329\
602460", "\\\n", 
             "1129038254124925087246047027507154647699325645495973582440145437\
4056348660170", "\\\n", 
             "4192842859505749657935281124027113533157503960920809312886041009\
35`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "8.191836520447788377131065871485864506979731512127890115572376225\
357094", "\\\n", 
             "1006299047851893908966152052691053242183462967046983334005177322\
8627753845303", "\\\n", 
             "0889338537830340834913962024934299755153445039101186782507161745\
32`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.042740248434459360761923341335703218337096569643725178522881425\
846347", "\\\n", 
             "4264249874447707757361260927013669095815377256608631258406532147\
2726712039754", "\\\n", 
             "6068755133269058581326791684742978917949837023149023904417839401\
51`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "01234566703657190515848385814512713217224140073146799283754504284\
400417723664", "\\\n", 
            "45328609499419136560960829157752655297868886329168720006480593252\
143623025266", "\\\n", 
            "45809269834766891577695324227036684176607948837400580457589684531\
0335812319`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.93921130728029891800972683295262679573295275815920093381715508725\
5", "\\\n", 
          "9454692472704294543931747454335728535445926505193477950149725417058\
0772165202", "\\\n", 
          "44384113193595019915513078776314531535145149799399752115`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0293934560280097571048156502372444389747176047391907677075301542\
431697", "\\\n", 
            "10853949372568059641476826036025435256751608477908469409638667240\
862985773110", "\\\n", 
            "81965304876898187036895542212973997885098999897317694588470993903\
`200."}], ",", " ", 
           RowBox[{
           "9.331", "\\\n", 
            "19009527498665442369166020710523356112311730187787039450689320638\
875829943307", "\\\n", 
            "92826869976582624978246368712883114711249809792948950924386585517\
838615463642", "\\\n", 
            "2688917537973779797436032444518583769474996861984085317`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.026887016384755475112595978803275223939669301717502428861825647\
200062", "\\\n", 
             "2234758754730204308791853209125578719503277128203833263690422555\
3064518766272", "\\\n", 
             "1336832389641742469630587267271856636814096729350469089047961661\
84`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000083532865541434919797002672856134549774990732189521700984042\
988614", "\\\n", 
             "3421293688691818949645361878719403189538947830044211978941192238\
7345103187578", "\\\n", 
             "1520296296751432742443277146378116131934494285638849357129229414\
7711651425191", "\\\n", "90896558`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.44838708288305279406144335602418592301114819786645468379", "\\\n",
           "407001978959543513101469067205935996796900287115279703921488922296\
09732125916", "\\\n", 
          "113635779596653076368187636564491667801802302830779656119061533157`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.187833365572000546553637967078531366440214518472021352954168810\
943440", "\\\n", 
             "3816949322382594512194571327551273544779501300662676509332128673\
0048670238283", "\\\n", 
             "7270633308919672739748696902341198368301046030637355923241460838\
17`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "07516311435017684285887723556441438352187132013736333891704737255\
821237837860", "\\\n", 
            "05308273749355740911723065582068358380716209244886857196100669641\
254765568487", "\\\n", 
            "52665675743637441170339254291338684755367795033607665166021327789\
1433703129`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.007751930783266342357954021369955269118422338769621196421250759\
149877", "\\\n", 
             "9855882368608585556980153742371950295956751989255460448972032649\
8195937890971", "\\\n", 
             "4385502163717304873114637684480467854697971557929361691552380498\
5458986700718", "\\\n", "93496849`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.00029258575946843753354341405311898813958543984345017214914", "\\\n",
              "799347240373036868728581046557856683905389924520096920396990599\
90937750131880", "\\\n", 
             "9067133921651279573416787890437738093225072429838623667707275846\
1743622926157", "\\\n", "790890491817014094`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.0005997386240334219"}], ",", " ", 
           RowBox[{"-", "16.94898612702927"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.0010148979730185748"}], ",", " ", 
           RowBox[{"-", "0.00007674313502079407"}]}], "}"}]}], "}"}], ",", 
       " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.03549292847610015862329422361779194682102476461018362820865904132\
62061", "\\\n", 
          "6094891381841379923233990595421951902374603616564586588790635232536\
7509427517", "\\\n", 
          "78296200373362457671599404255407273416546864115735019299999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.028166193151473258494315609589949386631258215609746058916250543\
169126", "\\\n", 
             "1932316416155438537615265460502543549503941037419258589527457230\
1607974779671", "\\\n", 
             "7239230416229264943588791854875873756439864532102883482664084894\
72`200."}]}], ",", " ", 
           RowBox[{
           "3.64", "\\\n", 
            "29104902954538860908036321321568854313478057056292003831524801687\
457071242057", "\\\n", 
            "00935714749078626183419445495442816883326655325981712289654133880\
913285899855", "\\\n", 
            "69810541008842447352987478120491801513036300915526269026`200."}],
            ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.022067790247290015598696124323890359168091249430584039831955408\
515991", "\\\n", 
             "8163809982799359962689244779227654523143544105910581004709208003\
7791540940282", "\\\n", 
             "7554775829983080613264971589347554745200235977806809663666908628\
11`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.005721962051790138544453697085350947199114459679812110755315352\
912042", "\\\n", 
             "4048982480416260908174572288993086807210586704722881686369551148\
6382669972490", "\\\n", 
             "6660636875140602851678733806093398966089188517909092534736247202\
5659634761890", "\\\n", "60573694`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.31085241801117283072668480675473153200848074628433341644", "\\\n",
           "636148020838790558926461196576768959814316024093794217167274355217\
42388029493", "\\\n", 
          "3039406884320299223967766378777621899506797181894614333265871319979\
9999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001907834475542541541133998976573109358316948008866984005279577\
1", "\\\n", 
             "4172120325996383548361159269378772165870419410033817142768520573\
9670957113203", "\\\n", 
             "6977894516492274947035240522484904887268009036398028307612420079\
4589424556262", "\\\n", "2447469762695`200."}]}], ",", " ", 
           RowBox[{
           "4.2355930810504333367031621519271021866840522002723926156", "\\\n",
             "6331228807859168323382398412643145908176262513741592433127286927\
1100732462144", "\\\n", 
            "22878002473027572565054873483857109651333879151704526053029359121\
725237194959", "\\\n", "552`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.033741680396572397612809319442019706329504479651592065666680921\
2", "\\\n", 
             "6510344680332487805698788846427344102356886149026971360744507606\
6218134296203", "\\\n", 
             "4872575697000791629554892194303900628175644857864801363989337981\
4299711`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{
           "0.0000686074314956936237827461613177938647327685694680359624977531\
333376", "\\\n", 
            "18665850583580265829282641160748325536058992146382589981883898092\
691883669334", "\\\n", 
            "67392516796006735912669516177418418523589661109495381075164252515\
788480411606", "\\\n", "7575039`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.759918072518911494091984640234300598754956853414722190487", "\\\n",
           "060223769008095393881129966736485295347008759126325187608568179898\
16453503464", "\\\n", 
          "71283550186283091810234390012836353652413194245386287232683124474`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0671245323782187742768374879460580889466331269700897534482094237\
366745", "\\\n", 
            "54337428428512449697967308800660217282656011339118023053214967024\
690359471559", "\\\n", 
            "48681509873065387083508559233604531393746632840063356927620563277\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "4.657044314992337363552250739765993224570970096122554594763168549\
671674", "\\\n", 
             "3291583157210973058085064408071082074120277746043109518118767374\
7852063917324", "\\\n", 
             "7149986740014681657203599923581504525647148303364429545441426948\
01`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.022114094701028859911409720553621470912194579300085022175499465\
104587", "\\\n", 
             "3560395498211447817708795993463969926049800715979998702952118047\
0520516331070", "\\\n", 
             "3620153085312697158815058000981203531985613950055340896341818323\
34`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000212483825258503499628038096889464778914655096605747272276052\
327182", "\\\n", 
             "9354885050606127496276322557213973052467802478639231033198512892\
1577634096464", "\\\n", 
             "5588813711104032506704180648461378882259206664277060950020552081\
8140144548828", "\\\n", "96695916`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.31509206776609000134359892784450421161907890431678001335", "\\\n",
           "103234731815878967297098098148276890250627878124802428739555983729\
70815987852", "\\\n", 
          "564017206287322931413420355335121980458981830250734519064044316275`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.091917433756740691934101803107902789451992261913756604687403436\
381107", "\\\n", 
             "1443770321573644971965876977413355603682347580597982902789302261\
2883425961257", "\\\n", 
             "6808307692386262167777847876212183332183438631385929543518260464\
83`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.887417270596250055941031510667388472206502272122731236721830738\
617943", "\\\n", 
             "6509678803464475835048982431135524652690536010036724335552659674\
6668996179729", "\\\n", 
             "1721869320539957378308979707532542186673204109172021292326827161\
33`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.011025708938345383440931175304704900273366129843422827529635696\
780371", "\\\n", 
             "6648334989911026952925777418086162458679104973044254344608023355\
4864308687919", "\\\n", 
             "6260390478537117463535279870042940445922849016966377171260888912\
33`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000166913196011623402631694700827106015975380280410418445511025\
862900", "\\\n", 
             "3804700785168263734386497129679337784797124015693358614397377573\
5330978106398", "\\\n", 
             "1349101408053034352060628914712652639622105744035722501033722831\
9548843887552", "\\\n", "58113259`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.92313555744278910741908693559106407303749489514683904150", "\\\n",
           "122630130934196668257618004765559961989123507261351311773095615456\
78606963775", "\\\n", 
          "921431491593524640502807072470092007896999682184920391918384429548`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0170505665625413123042075418861452611090018561677111278220227886\
863356", "\\\n", 
            "56310521986694635132985957207496940056416632328495170645037920386\
630597156558", "\\\n", 
            
            "76025837185516397958019269364009171322881961581158303915328968542\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.812421103255296020680301115114178976142909003039000789993668391\
804541", "\\\n", 
             "3333295965965572880546034461462305782261909627600470878138836597\
1019920452401", "\\\n", 
             "6829362297100480563342856144549220229802134198034863247394121253\
69`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.016233696312046846188162900432277575096045932185349451422523820\
375792", "\\\n", 
             "5966676741800307740455962564122714075470029393870694055270578166\
7373213920320", "\\\n", 
             "2066225013059670629039798486364256683388369521917600943294549759\
22`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.500685983453817644299286120263172442116023468882950762804632848\
751689", "\\\n", 
             "7661853909674633417409689727465052931855473302569539598629510389\
9784079014529", "\\\n", 
             "3077449125703763191084901930141904695413022863147694655549033884\
0491417956222", "\\\n", "02`200.*^-6"}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "16"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"17.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.005884554550410019"}], ",", " ", 
           RowBox[{"-", "13.061089077237202"}], ",", " ", "\n", "     ", 
           RowBox[{"-", "0.0013039478119336598"}], ",", " ", 
           RowBox[{"-", "0.0001137556580223649"}]}], "}"}]}], "}"}], ",", " ",
        "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.03532463308119298189011074548744378188090326295383780883760596281\
03754", "\\\n", 
          "4857507023058700743603845468179268227856346470489657809210138247322\
3845572190", "\\\n", 
          "687850738162311244290910080210170246439121089574103191`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.023767006625730936370125541103331442600377880143139772038855846\
634100", "\\\n", 
             "2592784584353939028173916748351528930073226539412144933608137264\
2491345183149", "\\\n", 
             "6650929955864673636769281219046640712874237901936314960517928589\
37`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "3.996570849643219240963544131939027056685343101836092039031838612\
061113", "\\\n", 
             "4870019047679160691466097692433563137087257755032764708030919387\
4861617248867", "\\\n", 
             "1653499114636332639317173705607828375793214868973580525594496401\
86`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.018338971668395986657148330001320959599087764835899628852395648\
268958", "\\\n", 
             "3816983821863473504608887578107360581955615981201910183891131841\
2293569679254", "\\\n", 
             "1538630997485145356745375278661744465144544856493818045494495465\
4`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.003945026137385805890751070234116076128399820154203574843273068\
917672", "\\\n", 
             "9439413296241931449545585631153846883376657181904990136715904903\
8257734455526", "\\\n", 
             "2510067976151305753851750954644582024682154201414302305581851836\
0396507410724", "\\\n", "15365459`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.37754797491520582986768389451209426292336703829501024623", "\\\n",
           "344066758571000769767072465509569899081100912394201644384934448577\
44958979795", "\\\n", 
          "6489745738213782075809532088888096375179168961950353388983573627019\
9999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0356771537443468486080781427889766014660308240684272571825652789\
3", "\\\n", 
            "44055414263491035905676882800064999954857213850460261757384904321\
185564282240", "\\\n", 
            "80435985569501868267767608546087796934973390895468998202287900932\
59837`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.342499963724748571475012070674410939663888777890001312875196745\
815364", "\\\n", 
             "4113885875256774725007642280801121559612404791118007822100200247\
2343172635067", "\\\n", 
             "3976110136223348239048050102877727377641418129772167480757300033\
3`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.108723291618212725510527874645044842128393893319402077930033066\
351774", "\\\n", 
             "0430544460921117242823771062789097890440678182654083077941925175\
8003342061069", "\\\n", 
             "4711186585846418036348524517624827431990076566783657623429970155\
61`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "00206570795504797985839482918228964240403652266421609398109537647\
427781979536", "\\\n", 
            "41006457637624936282938020497022935034862413932033884815299883658\
443236542526", "\\\n", 
            "28586728278675677488039932672460612374873718587077749085247465834\
058793625`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "18"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.010046166813776352"}], ",", " ", 
           "4.091126282228199", ",", " ", "\n", "     ", 
           RowBox[{"-", "0.001303744280050351"}], ",", " ", 
           RowBox[{"-", "0.0001623319315130514"}]}], "}"}]}], "}"}], ",", " ",
        "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.03626295035624722487680342433004794121014437810071454949802944359\
64752", "\\\n", 
          "6664105611308243075068522726790362687778399628289637636791635185141\
3530244067", "\\\n", 
          "692596614909359929323503320736290628613701964190655594`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.005708639000718938444142065453931968667402544261028082874633297\
802426", "\\\n", 
             "4289807632557483553921710620562094403793790715765598410505744215\
3041804420008", "\\\n", 
             "0116537708674863361423761939101367963745847362121452571619333348\
6880823683569", "\\\n", "3978696`200."}]}], ",", " ", 
           RowBox[{
           "6.2282536185100553129704707975993993300022937433718248166827020", 
            "\\\n", "766663259060629438032015149770731714462370499086353977753\
40737292052753697689", "\\\n", 
            "77038264886962951884546091910727121594721418024098013963311797067\
036411587`20", "\\\n", "0."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.005066821032498780613593826968931785002985863065291400945357268\
5880226", "\\\n", 
             "0304691019156126319386451849915473303214225782119337267223161736\
5938324552890", "\\\n", 
             "7451776499912852656963830979733986271216570567042612244681209483\
4481597290836", "\\\n", "8559354`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.001151117892073107872694274617741553918844135965894033315795", 
             "\\\n", "89263372025998322853006773583442552775737558978994232465\
519399230215241245145", "\\\n", 
             "9473304747589033531974030888731159372994611426150726419186858181\
5766230028583", "\\\n", "48388781111297633`200."}]}]}], "}"}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "20.86333210511296827051701471206426144070128060201", "\\\n", 
          "8051748129077860995458463667137687613812321653437179669127665842025\
5488917640", "\\\n", 
          "0597092366488508220939041711312505101680955667343579111303076110614\
562704`200.", "\\\n"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0081409923773020747348406725241104229393035626789431180969117080\
02025384", "\\\n", 
            "25581515960484740682408214705391113908087516211757324857965168122\
918742304327", "\\\n", 
            "902311741672135585325901852873744456772521425919318862439801047`\
200."}], ",", " ", 
           RowBox[{
           "1.18537", "\\\n", 
            "70324927859890859732019691388705911187860376482264157680769180589\
876720063704", "\\\n", 
            "99128613523960311624154741815846021311771505298401743379935968790\
710457203614", "\\\n", 
            "6195073767456393950113618876183212381505261337593355`200."}], 
           ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.006000753045401117898224745670796597363311128416559003778066179\
130861", "\\\n", 
             "4586059340102094991179072445483751730701509920807148364027901466\
0136981990934", "\\\n", 
             "1299052488178523178007954429785145030152351805034500702017184876\
0250238290727", "\\\n", "6913899`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000074934711601665338796230812826324050163354634472115698530", 
             "\\\n", "53191885135308766898249435757542692503089412371391038974\
282960957558686059273", "\\\n", 
             "4852196199754665977746810893054116763630320114481219078625106721\
8965018861360", "\\\n", "48986547507405456`200."}]}]}], "}"}]}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "21.68507950607463143630654064453147966009429634003", "\\\n", 
          "5963908444275974949872072450524527147028529270002982688807209781244\
7611538437", "\\\n", 
          "7703883862862381645422760725010065288920386629103909328098057510352\
19190678`2", "\\\n", "00."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0495037312619817277274149805336124450644991720467832895929566030\
60050", "\\\n", 
            "96160841572696967512680953860207713494490445866437032144099410846\
659030743957", "\\\n", 
            "77944960228672554713614032125430646827259648315619424079025528482\
4`200."}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "04628284580661789021922038157007016281931542720245309993443048665\
042677776438", "\\\n", 
            "46978162759675540488359245083083134263151535464751258144914062004\
040080177523", "\\\n", 
            "30157328241097260340596255715668607385638370125746364938295112971\
4854486805`2", "\\\n", "00."}], ",", " ", 
           RowBox[{
           "0.0006315091730257395737092079846391314530890458552218461192685853\
368011", "\\\n", 
            "51624209455002602438703095477820687476322274112944860522108069400\
315202919537", "\\\n", 
            "69695037820040666778640111476115729458186332695829078099622328207\
894932884802", "\\\n", "3211276`200."}], ",", " ", 
           RowBox[{
           "0.0000234621866947524948118954178871090637876469880718489576136", 
            "\\\n", "785725643009773192367420289927708608442309059306547979697\
26144288311275189709", "\\\n", 
            "11474520699422969264963190326598772552921808396480708950187606852\
382892870429", "\\\n", "0838563152649477`200."}]}], "}"}]}], "}"}]}], "}"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "20"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "22.866716797200783334039112736651238556424132542711397211573793908987\
7127", "\\\n", 
         "96506800570143415378810227657879839217841982979412900837396011642015\
986423761", "\\\n", 
         "0427329900119589360565184880167450510243816628115182`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00520238509884407384023555146739742672808675118270375787105771973\
75087", "\\\n", 
           "503185549792286165583729371202035520743138910987617273954671387328\
08209666661", "\\\n", 
           "744817252577771260405243943489869596395935187909210038214393564912\
69027069433", "\\\n", "0480388`200."}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.520572851712761373685021788925383376719779669743621988805561", "\\\n",
             "8237197165496662198062647447274952026334632247211911751670296673\
6498655215460", "\\\n", 
            "19302528875926946152637306714223512832858423010297972311747143093\
8515304139`2", "\\\n", "00."}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.0057807726656132645809048233592789433506453826964627395396731955\
67593", "\\\n", 
            "57082693041552384511171618395448504472471979653369124766533500489\
498224263809", "\\\n", 
            "99027595697285655306606103868571341214579674464776142699253859704\
950117576437", "\\\n", "09982791`200."}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.00002567102888293522792566399628385949740069291705661811663", "\\\n",
             "3016098268527539976683654721913171522004624140055853851183970714\
2945387550513", "\\\n", 
            "60701853678209997091271456573812987344757441684460453317330083909\
994263753361", "\\\n", "831591716807438351`200."}]}]}], "}"}]}], "}"}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "22"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "23.04654137031247832605948144152715006909577416474985873442831761467\
61116", "\\\n", 
          "8247089259950541588728674485702797305229609105181721095584214525961\
5983032052", "\\\n", 
          "81443453891284365239101822495116851068179217713030464599999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.003672419128500071417150922621130032395546150172138914845590232\
876966", "\\\n", 
             "2319620215510071168089542655272979699679101799609804668648206875\
9867629644073", "\\\n", 
             "5322461454017413811101002744542275010606654367889361655901233972\
7401246530931", "\\\n", "60637296`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "4.50764329117125228180809413361847443570398214574275281082475", "\\\n",
              "124342061223421091458711879468771606722757023401398141725652652\
76817924620362", "\\\n", 
             "6319855362764680287264135457609659426114880887880649059293431863\
880234892826`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000893728357659390617378887392427076989041417566909293977507707\
04428", "\\\n", 
             "6959653608020699510039914709299214418187087953085883242342581491\
1253372497392", "\\\n", 
             "0885845940459018153804617178015898484342463929090977195642995230\
1346538152976", "\\\n", "298911322`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.0003307719343241896487006262644799838161297357334400316949", "\\\n",
              "718154044382289531299224264355759422463298670558290429914614437\
31767865708428", "\\\n", 
             "4619632666894262717409287918667868303346954492855964311489366757\
6439399524286", "\\\n", "2762613063992611341`200."}]}]}], "}"}]}], "}"}], ",",
        " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "24.787752948513298852623802084238682440113012764", "\\\n", 
          
          "3390992583772666741873132296508383380118997337560121603789190853939\
1579214481", "\\\n", 
          "4911199085271310948896372281218860023655431889535350519464911958070\
4376246666`", "\\\n", "200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0043026385580739377213457229381468756293571850787047334691385665\
5261", "\\\n", 
            "54050165188738522026550033447676723151494615139403089937199020463\
609254746148", "\\\n", 
            "56888726411338784542657034426965333610946114211650657429577603402\
244984212885", "\\\n", "277730644`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.6901882557221998118975358624947559637446955724668810878162", "\\\n",
              "064481832634785190897408970157660293587196024531343337756653804\
07544715600105", "\\\n", 
             "0510089032973986080055242633463803305804237112229354970104784630\
9751444142622`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.003827007502198282266701041415049889862032753860237334735946046\
54083", "\\\n", 
             "2255912668217189222873228800533271082676597352749947863588339458\
9427956618653", "\\\n", 
             "0098139631399560669860727672254390928052740324155107642201357074\
2481061425305", "\\\n", "964059976`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.0000317033771041289299277379455518795216621793568489941862", "\\\n",
              "564457907754976433135603641335268046527170381097680921556299370\
41577359138495", "\\\n", 
             "4113063372577948140994611264576792171915639778907573044316285473\
6373095503510", "\\\n", "325734040950588249`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "24"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "26.727593636765840294851120753112821607951695820223306573995560613167\
0593", "\\\n", 
         "24685536445703873857083111496931380384198453680023495779191897213181\
322947631", "\\\n", 
         "85157752522528158344783211822932219359402099825909549999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "0.0007703331596025911537611770630082294833278051823487106107170290\
95588", "\\\n", 
            "35575216138607053338957974644947541863484935586894428655882980583\
312499159098", "\\\n", 
            "52614021062115272668150492162928148260699788045890240373845514753\
476592606869", "\\\n", "02550902`200."}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "1.60948948035749644361840993764698400011478076169710479046618", "\\\n",
             "7359164284465889263130139160607677325376556917164350814319178243\
2026501054477", "\\\n", 
            "23380880767312640005612406470957778756412646439188045402198677476\
64016282002`", "\\\n", "200."}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.0008349346706904432166142580394988147242197210092834146324176194\
8258", "\\\n", 
            "92495198359151213608926949210287662280024205484993980015771470252\
355508799688", "\\\n", 
            "03699599859615748039133185451184951644437373634094071899665889899\
693431301698", "\\\n", "532293992`200."}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.0000879604743070599071875212298209629604196711802820786211", "\\\n",
             "4211208063661372419640481635750643373860495173918228535966220206\
1124741267158", "\\\n", 
            "80113450405557502364845639234994594878376583167113749460637989486\
891333138179", "\\\n", "0782531059603826517`200."}]}]}], "}"}]}], "}"}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"0", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "50"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"51.0000001", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "9929.90665822011"}], ",", " ", 
          RowBox[{"-", "1.594166279363121*^7"}], ",", " ", "\n", "     ", 
          RowBox[{"-", "8426.998372843516"}], ",", " ", "11.02189858124696"}],
          "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.826160422283957672509266200550803991795821623164883372383663547458\
53196", "\\\n", 
          "4274515611676104878892376396159265403510376671717785663053134354817\
7251021625", "\\\n", 
          "6564274767638597517785296329585388029186951213838203`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.66876213687826234891762833187480090146986241985027935818989378664\
78590", "\\\n", 
           "651199464830462962815947488741728405916524344629864646620604893457\
22029353850", "\\\n", 
           "71155773366471770401060357938977612578656288252028236306358026829`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.989370832044671164724994632368869547355065625472460365334992056568\
89431", "\\\n", 
          "1945688458963108864731622422918020121831128438700448939418534356963\
5969529140", "\\\n", 
          "24082237222130171276330907156550286217006982958459`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.13218979840268808744292078123938662656138781779248807594161772906\
46872", "\\\n", 
           "207482435002199556081946808924134288445100774319880107444203522334\
87721832942", "\\\n", 
           "68755645779855241819407246662705333835913538484545883673850770193`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "4.6128690123695738898802174407962014033523042032437720937682490784812\
5063", "\\\n", 
         "23364801773624347844719796690510113110917912083283626305348271865823\
443996781", "\\\n", 
         "243750099223960097894639369821462069869851678126953`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "4.300254035556352203716929219385988413848156666850075927796949563423\
1003", "\\\n", 
          "2772135313144470099147229371077271502403644989297323921663680858871\
9422248088", "\\\n", 
          "19654859037253841766110568120984141192941942693119293355783690892`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "5.2896025683577156250388606110044893517702926253444160214859729395985\
7242", "\\\n", 
         "20989961402474325624253100633292227222185813163579043684792735322546\
164596452", "\\\n", 
         "3824154851866643943716763608534737757888618235657695`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "1.797840197279543831401882069705621582467425089373393889771962265763\
6804", "\\\n", 
          "3031872497062798156464097695290530890112675107167494669063744526199\
5984938939", "\\\n", 
          "48318058095729071356067924118667343859471267765601131533929852652`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "6"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "9.2824913638687381200156503743182523431844471136596038317141033542162\
7245", "\\\n", 
         "71633233304679895210611904774847427577119318806967017696188703351424\
298614719", "\\\n", 
         "8164862957841416490357694378483553414652670087064893`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.796361648659483210420683039098349885955686229256976076790394412154\
0999", "\\\n", 
          "5143924205974073441430783506857116096762259560715356357684890209427\
6312875534", "\\\n", 
          "3672088448142879603507371755548557482583135466365116730623226883`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "10"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "12"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "14"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "16"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "18"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "0"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "7.5861540061810531699771486021249990329099443574020361926056862806707\
7519", "\\\n", 
         "00151667190426224191625906787530338957930171769713769571614239380403\
541833547", "\\\n", 
         "2270160577317795941346605824411288333807020076820249999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "2.610822572800204736575888315483762658507388980628484569729645677249\
1090", "\\\n", 
          "4272834438562578216803940677663031159977573652011780305459856715877\
9849566127", "\\\n", 
          "32479818677672081804622417014652668489860268643910486163132477806`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "4"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "6"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "8"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "10"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "12"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "14"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "16"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "18"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"6", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.967929223045550203032783898902535885667004021229824355794143313170\
56137", "\\\n", 
          "5008638279064631940428511287041295364287451123345532124759618169644\
5690773297", "\\\n", 
          "695958518693562258569310499473652753721692420115445`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.7941521511342405609516509430143284746965717087785280628025329132\
147026", "\\\n", 
            "70577069074295710656563547665944269459929719530790712357809463839\
045189837672", "\\\n", 
            "01215324881435658589738528921443678987595014444322796779724363418\
`200."}], ",", " ", 
           RowBox[{
           "1.038", "\\\n", 
            "57466876817092584324165105380360762573319472116755278224785465310\
706033737188", "\\\n", 
            "06338454997951516368652162369981853793122726953361175401611123615\
604261282666", "\\\n", 
            "2737168657199975191404602302907777986418702462203533547`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.080737046513638598488378413025409538796866200519751353552342222555\
68211", "\\\n", 
          "7757562154407166440314079768897890506393799982704255214936245540598\
7342367353", "\\\n", 
          "678661070225269474190956657675810171563374266985166`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.7658591531532971056201601291422422694446402987167663613877034059\
550243", "\\\n", 
            "07248145248274806703653910056950822473876240176198395308200110657\
821053870691", "\\\n", 
            "94123143043552407149313527967393465765874755759628198243381649467\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.127197546612801272563325427825850937125342532900133251471177296\
868408", "\\\n", 
             "4491956386016152028535796970772261655306607966373451934444399455\
7847070407728", "\\\n", 
             "9047674090289571241322608840428994461083704444181785097774176278\
22`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.582399259964394555119394579058207723286058425592787340097728399765\
31742", "\\\n", 
          "9981154029133587884931094786041290745996412835654352370439211439536\
1047465847", "\\\n", 
          "858412842418702610357238933322190556591968647583809`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.4286597169307402845950893015564980382105289435997031911437418071\
419066", "\\\n", 
            "09583847379403714368171684802425131778842006641030107451477169606\
011770228490", "\\\n", 
            
            "64958536070563043859939716672345768938235665101655667803147360769\
`200."}], ",", " ", 
           RowBox[{
           "0.257", "\\\n", 
            "04436731770134964659350741268912280774930835400049982049937410041\
323732620242", "\\\n", 
            "32430378009745556063101438626095964571206501409302199369814315874\
059487872441", "\\\n", 
            "0304758371198054064828536237136892805998306492497928929`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.717045232070128098212142440551010150714710785284378137066300510191\
37666", "\\\n", 
          "4315447957232603305000058624663129758335725405400842666354753985406\
1373850775", "\\\n", 
          "691050851104669239697511936892866500429200263978768`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.6667218917827238709622887607797147124998289773291687308751861526\
687483", "\\\n", 
            "99853104271372771286116381536556409522917682147611238922248786436\
250950131500", "\\\n", 
            "6395581750646853358232073103117009451671586416890739201413781518`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.244358587655196470835031856600645215783874397946784872324122066\
893589", "\\\n", 
             "7500576504669810828446374656743531283672513647143074626195090741\
4214477180485", "\\\n", 
             "8530588438626471678575225747862088244716293167684336816057831265\
84`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.123057398888264127488461688812337747674392687226741987642282993975\
68095", "\\\n", 
          "6642101901245623345512854877760134550177244018302149853008048923148\
8746670389", "\\\n", 
          "1182215544001622381141671627004141255034237990402089999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "34.350172037559557064914871010180043169655050899560477745756312578\
854314", "\\\n", 
            "39347004919192256933469601936026964553085677877492408792626597698\
886983579788", "\\\n", 
            "96502650002729378272281706627443589928285593238515582585410905412\
6`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.429890242645343336827744455664309122527087527836197857232762908\
107931", "\\\n", 
             "8323402583956150620624381670646095225395724752878599472638158260\
3565038544607", "\\\n", 
             "4015640486785346677856138638750835686358744950426155553096649778\
45`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.36860513643912676040865538886016264146900158653059099339411804656\
06475", "\\\n", 
          "5096536614566160651725253942265140445810060218572392337266690958810\
0939208861", "\\\n", 
          "6440188647240990442666667344265726955590471376389847`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0031949206340043068922517111225093224914084702052352707096405375\
921895", "\\\n", 
            "42919880314300375961262771814976909723560838250337151650574436357\
823920915699", "\\\n", 
            "65376176630427122738609272430216293283745453248834750893942677471\
812428366027", "\\\n", "8990192`200."}], ",", " ", 
           RowBox[{
           "0.2463566627876540527021398993397939797708066005367074254803236", 
            "\\\n", "429229456126538568030502424415473802861771998102032714362\
35482215975008336512", "\\\n", 
            "55166131206791387233727282510176173225241520461312175333429982872\
137575346`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.398065288107691876560300270182569320658912652780175861503556852858\
35947", "\\\n", 
          "8118219626251402179152654384230446456184685031364016624786948570762\
1440936961", "\\\n", 
          "0822418277195306847912685676143541300860093428171018`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.7855840290155447494258303957072214182483506362965269572760557291\
137148", "\\\n", 
            "13622047860109517161956389370017619643744172492990871684770072732\
038361618093", "\\\n", 
            "08050793548403989666084630245651035132444511773872985560528428606\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.114461908387208636583168532453875294850274531308198820727686380\
199431", "\\\n", 
             "7272160073973840426524797112564598783587647355866905754862551080\
8919063373994", "\\\n", 
             "1330839815330810548901308045912064031632806299492335555671260003\
04`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.745384687497529781267742184198481749694552209544536020817033860171\
66535", "\\\n", 
          "9421780883486749747733189790029419002715469146304803630419850812959\
8587553771", "\\\n", 
          "723327441097267146825498266504586372505328821384446`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.072007438172166833270357033930426813857897307911287089791015700\
832797", "\\\n", 
             "0318086162522692002413691157935204482169251429372708670767661856\
7223288711243", "\\\n", 
             "5543324764488275031049593184205682644689138272333793190325544837\
16`200."}]}], ",", " ", 
           RowBox[{
           "1.07", "\\\n", 
            "49491440893903285599391540139061241795721523528828436041538464138\
157418346221", "\\\n", 
            "81575871116750489361847035716467955655643240836997196118477140500\
665087078185", "\\\n", 
            "70980677272618087567447068413978990535806975565370248401`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.777380736139015534089533073940510739483240600346457096475689103235\
03479", "\\\n", 
          "0474348757280675584752375590956440878506793366670642829048448230192\
9205086127", "\\\n", 
          "050845492562740704895578355115112444967056823418628`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "6.2913022676224810566261390886690536688537633443741232407312570077\
724564", "\\\n", 
            "41701655061406852769318157158146427869286047703154423356645467386\
341078551029", "\\\n", 
            "38162577609286372638295359286323749068841766269191602128850907251\
`200."}], ",", " ", 
           RowBox[{
           "0.849", "\\\n", 
            "62551316789230277459843956015076598018344159584741185527058488308\
819271703375", "\\\n", 
            "28256724305565878576293247935034577510412645071359732872429628122\
294729690654", "\\\n", 
            "8598123400779718587208306057599761299284174077063616427`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "9.8050254538240602842174716431563736937550896656384286180955201978270\
4971", "\\\n", 
         "80801238996308486652109123849973813800345046114168688750548521356165\
545943059", "\\\n", 
         "0010498875883611084302432370842235060223845517963319999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "2.54835565995495127762246364709541263655891349573993365633081034882\
35478", "\\\n", 
           "100406785558054364446411878838567612044381867698258016258581424811\
54620220104", "\\\n", 
           "06861087379605686975134195314476834626307575070003589171563184031`\
200."}], ",", " ", 
          RowBox[{
          "0.010", "\\\n", 
           "138913024321630598556973567478549269337381227011270060993303834846\
04611944005", "\\\n", 
           "711413428236166952298573210763558431575523775062330019909434121699\
87717132064", "\\\n", 
           "7243111401463140360329189112593560005088324488886424875`200."}]}],
          "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.24558223133490880077000268552701448115551721343514988652984275171\
17902", "\\\n", 
          "5219651219108570065583359745121246846576147858325291974090503809434\
2322216159", "\\\n", 
          "37764420613924882479120547296148351744964958557437031`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.7090017343278213579640806486357739244873479367828264497198236592\
026957", "\\\n", 
            "03212390693045880721343411475928174439490728313997175544158637402\
844219171246", "\\\n", 
            "66369366842384522898271696479436416288434409685737490500121034855\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.036110396745119351877724519748413459217677572955864756158092435\
663762", "\\\n", 
             "5464370797390974388373472640169947438293530262707251757335468485\
1080509280597", "\\\n", 
             "6906550207632650210179005707918245858116380124656386785544721382\
97`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.70646605817598120923336308613133259680730583287706576812284780725\
51861", "\\\n", 
          "4675261912285968635485878706002032978905508878633900633153542452656\
6736509672", "\\\n", 
          "26792562396856788025936560670805666883183093619817679999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.178824429680989290286226170364438958400607442753293473228959954\
520855", "\\\n", 
             "3067111037812788270406079527278243769794836626124427068362189422\
9936062151588", "\\\n", 
             "8432827183583747370046204377699044187985221574662934851633076186\
21`200."}]}], ",", " ", 
           RowBox[{
           "0.40", "\\\n", 
            "61520564712648722443028052381170780213037335187939244141279223152\
571904788722", "\\\n", 
            "79848654341022072263119598958128636556164304929418951335449968556\
051285230304", "\\\n", 
            "80261970177068557476739158143739818311884375230858859017`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.64200933709210780919824175049222821382788366061697756288882021125\
90370", "\\\n", 
          "3758648899270879967254377552160781581062711017346891077769706881404\
1438953089", "\\\n", 
          "9129989520801039436801792274181832642963632763190633`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "3.1212912567060012242104097766557426853547414264629367958494614540\
797852", "\\\n", 
            "68837013332677769557370805970387077206635844198128386128565016855\
972484064074", "\\\n", 
            "46102418736028274290648550232916450063576929908564868601041950507\
`200."}], ",", " ", 
           RowBox[{
           "0.509", "\\\n", 
            "13302937178380104221811791544737003237109322039135534432199393552\
577072833416", "\\\n", 
            "42463552376095829349479517497751522859725071752855949649820147589\
093387959240", "\\\n", 
            "8551174477325067101879379981316252825300267433108997658`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "13.851062203268735866853076091641280474668366124111286254512542032077\
5710", "\\\n", 
         "72259972986876764778034180986288172408009855144742401638104007861820\
873213911", "\\\n", 
         "4066500670769256057919660250844839703867896896213652`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "0.0169115762220311475634673741585116723051991241620656487988202638\
38456", "\\\n", 
            "14360341746930340430892104131880940624710990367869605218664278821\
506347161962", "\\\n", 
            "78316839595575439988268627557085977498552295739412098520095178811\
3`200."}]}], ",", " ", 
          RowBox[{
          "0.25", "\\\n", 
           "602653507419167111668543614280691481449046581123419701882837771966\
52956032586", "\\\n", 
           "006288392098123870664758513382121231259436668936916571311698096380\
30666537842", "\\\n", 
           "27644664304335050457895583135423455779584940405858691417`200."}]}]\
, "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "15.749336875211676405378343516289053591283307514649457766973294263375\
8074", "\\\n", 
         "46601367003819251637667446658721177814783130679957549468716368270517\
652523243", "\\\n", 
         "8119714835276942589839343313114126394576135284201316`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "1.23396616823097116177633794367490915688694390919454206851008464865\
88354", "\\\n", 
           "611362441481650849088220572049304490623075389362572790391626364127\
63792439455", "\\\n", 
           "11697966744872839457306643274742059293171426561504256950179698829`\
200."}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0063112359287734622315116848356849932010014288487904832023200222\
77543", "\\\n", 
            "85379065195465565936658075850307961505825373320408511374407928057\
175928893874", "\\\n", 
            "77865627430687625255424972194964575189898732762331289251252797543\
304673919053", "\\\n", "44185917`200."}]}]}], "}"}]}], "}"}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.90835272953316108816620579798436802212998776505059498035594319522\
51697", "\\\n", 
          "4163854978472016125777539374601894913011704535203026992159281378311\
8390843240", "\\\n", 
          "2367386078313919683380278677633273728232396051908241`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.8338167418209806101522827807763134758796763603826245352118992076\
334979", "\\\n", 
            "01915711758051717464531760763343973104472089926251859974794017587\
962672738047", "\\\n", 
            "87295473695045679835022370576714314815827973353483660941807076734\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.055863769565336131318184628386982265830105227722946189386150357\
273938", "\\\n", 
             "5825942391451219740850965506008784856447332032018172374799640530\
4777517541973", "\\\n", 
             "7166948873584804360971494142880946298082490926476797050849997950\
48`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "20.88814837412207087290724587624428952871010080292338153142689489431\
61566", "\\\n", 
          "5783875809412024908792682928904881321714709955352844286465948228973\
8100821447", "\\\n", 
          "26646717691665659108109038221992479412144164596437339999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "5.0379575243236126392891978095263256548652588100797186089677120863\
011473", "\\\n", 
            "17547423819524161846112462046843201076578252195893600962738830118\
569949492792", "\\\n", 
            "11442016886714913444375290284915674515267660957057280087885603874\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.385004488975687787704576356157376424305996527443557023457254474\
039315", "\\\n", 
             "6836799726615805371051259211455232235459031228231859788753569233\
0905604717116", "\\\n", 
             "7260504127087199904287840100122056539145771287554351753313917330\
97`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"7", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "12.999201055971413822523847219730473687077774899423080091955224979899\
0996", "\\\n", 
         "07483412542671691492307906421012513503455110946545495341416549325983\
340875070", "\\\n", 
         "76995467248868194088870440305245095926373085273655799999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "7.989442119366573076956830871729867658623303719450344430479922731482\
4672", "\\\n", 
          "8864317434225607842207300013600867975240794633430590385125947821640\
5668774144", "\\\n", 
          "49618702302541357159133096293102317380679287067254840855144986903`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "4"}], "]"}], " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.0000001", ",", " ", 
         RowBox[{"{", "24.277071999933295", "}"}]}], "}"}], ",", " ", "\n", 
       "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.456665058100621101110428961586331042874789489531281382119877664125\
60823", "\\\n", 
          "3971207483408557670307453413316835427772878099888923503584351815237\
4203321301", "\\\n", 
          "502293232614336280754588493591733326934085411586336`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "62.4508562569210735603773167390624776581510972949411806690333556502\
22881", "\\\n", 
           "470120443952204524237051173767107287220176861625236061030034821329\
98859061920", "\\\n", 
           "251850985979971910405290371151099015113876550653112526804054907102\
`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "6"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "8"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "10"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "12"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "14"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "16"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "18"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"8", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", "1"}],
         "]"}], ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6.608135301748438"}], ",", " ", 
           RowBox[{"-", "4.36263958351948"}], ",", " ", 
           "1.9847697292924085"}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "2.000273937230793856011028515962004509349744770562957189838318262109\
58251", "\\\n", 
          "8738605233109131461550591184322753060534617808720256302922954905916\
1098680094", "\\\n", 
          "8280752354577477256686704678916861932785070607076530372`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "7.778375079075672657507900123115538049024435028150089636218428552\
128669", "\\\n", 
             "9561556231659686412321839474699456183505128548064590003212154083\
9678977017874", "\\\n", 
             "3770031019975638283627852371993436177787557900634125684358569621\
01`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.037251545735385209608024930705456777770186346916631335368257140\
553876", "\\\n", 
             "1046139363338185020879379352021074335502586400068768945451728934\
1452532676970", "\\\n", 
             "7047083119348661261568492977978808126386636366216785709942475554\
01`200."}]}], ",", " ", 
           RowBox[{
           "0.41", "\\\n", 
            "23958273806822190151381572906222424618964859733201821501719526079\
922812724993", "\\\n", 
            "16884050393218468127149848756805534635691393357826803647589413202\
004298933437", "\\\n", 
            "84008445372586879363402363883538455138280688197449555837`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "2.656848053112445576168401701206753356670457918914209428293589642250\
28045", "\\\n", 
          "8249989278789633988601683771145054422580955915592859039014340477014\
7223238765", "\\\n", 
          "9931015645068242739783597278714657316317129297943252999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "7.221829003254057496676313462532863193871144065990040718724442010\
470762", "\\\n", 
             "1012211993753543608843679275934887772958189336092886917243706116\
8902154850393", "\\\n", 
             "3871956297335902988752979464225069841936944548524639460835510510\
73`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.090172027505161691512544934519043488685750469493219421739777180\
424827", "\\\n", 
             "2522023340639086636893176343839743156611195345875361071015862001\
4690373851633", "\\\n", 
             "3329878339552475936074970110886993552069727071500847643003325571\
55`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "54036307345349078239496360564137114766593765873001799716896001868\
920874564801", "\\\n", 
            "06522304023937988193249881964577890313819697118614677256524851457\
547900156620", "\\\n", 
            "42284237007451138995186262476498178957009205672649575941058613379\
348150127`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.302643249230678471077094796260661023884009120698064555576337631499\
55", "\\\n", 
          "9090239161632688983329877793282490536776028149447618321330104169133\
7020175497", "\\\n", 
          "128364740127070063948153372356295259364214855296662592`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "69.60264497508820472132342378261588690568051237262926798040316305\
770142", "\\\n", 
             "6136083952351797211432859789883901836543157783707229183086733073\
5930042997773", "\\\n", 
             "7016550590871005026216370665234723197219536405657198362167940215\
401`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.019412177542957773205347732134351841750053290039276989624161841\
655190", "\\\n", 
             "1030202793442562397459313405883833468269521112946847894094349457\
8966541915604", "\\\n", 
             "9746062614028982463504279635028680792126308017586108115426013777\
95`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000934462672191522030884776453727276124854488891115835411476668\
583543", "\\\n", 
             "3308297210914799413907181691832265738866249052660624776677437044\
0473871266195", "\\\n", 
             "3716177985021771137184314917655232189233621507889310020361455102\
7055783039445", "\\\n", "58136495`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.083338351490983568033219815227836418115677803304950115061", "\\\n",
           "949232489201535096341474169504820420648911603546672087154273689761\
28868313617", "\\\n", 
          "10285355793960339533916585450671088140146319296712576874602887323`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "13.24813964165715267558039171863006652386903998167131395521087394\
347507", "\\\n", 
             "5106931615709370715978069391633586588370602078660748198217164314\
9901682084761", "\\\n", 
             "9233231174464476486460559257249733503842786106638053141169266379\
201`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "2.010919789702210156244976245436088284964726247529362352841521466\
398883", "\\\n", 
             "6308239935707369782165055090567696382579307078653922920780837850\
7213933891330", "\\\n", 
             "0405913305678106986062523056574935590193551169520938812505618970\
62`200."}]}], ",", " ", 
           RowBox[{
           "0.08", "\\\n", 
            "68659316770069095891062335064465013139658996881965458993692940758\
777876213621", "\\\n", 
            "19142851055989417190944880336774816324796352723995810590436552340\
265330883697", "\\\n", 
            "34142910711418154664106541724907081791471302485952418422`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.793906850767674970758800291988627111573453344231936440365899754448\
72700", "\\\n", 
          "4702869477400337875158629742995383112034337807660347423705853929683\
5000592570", "\\\n", 
          "1827148137289881818600705774711868836158556220505189999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.002126689546419001991427832772053194167235854393738185157676544\
417299", "\\\n", 
             "4018370597481252375445604339558479413700485085578034242144985516\
5466231862881", "\\\n", 
             "9212182057128488941594514615549289099290551647080096745786569782\
5414860690567", "\\\n", "66446831`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.78945440619715372484975378855987771968535297570694760010221", "\\\n",
              "990559659494298368044269180725570823625927373549224591145258045\
85176412217687", "\\\n", 
             "4402314291949169092191104515654012751445517809753854250495184335\
907157886958`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{
           "0.0019012343992411577099194600107786491045868146251983035917195883\
74327", "\\\n", 
            "04036397540035744164550602703368910380440343282860910013477186220\
433642159534", "\\\n", 
            "72030543618597411296747015174839841388179984917414675090544219843\
291155982554", "\\\n", "47380288`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.986984836167716868479774341450598620397851886371019353397", "\\\n",
           "157211458804176228635689301147878263549639123202272784410169892933\
48786882049", "\\\n", 
          "06818250946673120441466654300432450526908602459868704259708179941`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "17.66116074664891084884704679241322752282147907293197171399981511\
906947", "\\\n", 
             "0504150858924340570072379394167170624539688483867836490907559293\
6807257631184", "\\\n", 
             "6534228089563763437087873978362566057601481089844616373858203034\
49`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.055626581587592438332004222869799964013250766513422246540378800\
775320", "\\\n", 
             "1268147078553428350274492901169995951073311221554706476682165186\
6120434187862", "\\\n", 
             "5422539291825315452398593130932044326860968171649312822418386149\
64`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "02143450857404362815025493205396396583925833253733940404509849271\
989521329090", "\\\n", 
            "68056540670408880202772206946499676664639240991445877046432872357\
075640914461", "\\\n", 
            "69436604543431186605850402651964563802728866663187947949332691428\
7144041214`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.479450314062269679139188004603801524040013463001778068745659596015\
7", "\\\n", 
          "5942509118436579569028184771713445803023152853151836681119821593497\
4961492254", "\\\n", 
          "6034525212389745331979966049592809942408823823827801269`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "316.79615113899729962368347246811902645788650592584598414751434201\
447425", "\\\n", 
            "86368077309745979880300062478385780800571840010491182136896035108\
903439036151", "\\\n", 
            "09779197876377187538759910488046599463949507251806040630128521417\
11`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.016994792795152761154451290248814732600732640201218632102722409\
358582", "\\\n", 
             "6632050857972765888331336530313868912116426544157987101368483988\
0338861318796", "\\\n", 
             "9111171824038621406307923349104150335357436799556561347323868803\
91`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001747432095265748143242771860578822602739553042634461600721979\
395004", "\\\n", 
             "8228141640216883528102313680862827952269661985460126276362786984\
6859227406689", "\\\n", 
             "7540207418080443581933510732917958733803744966714674782157946882\
5231759307146", "\\\n", "72667942`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.53194478747862106545906696428681071886682972004838768848", "\\\n",
           "170380418784214403076146178838420501436053997229939867254246060843\
88782071742", "\\\n", 
          "38223769288531497753648355467013947641381128844071941880408954411`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "895.34679618516804220844674050351155921083044224500246528669037314\
416892", "\\\n", 
            "37856659246773586236331586856464477294457010784816394537827123214\
626743396304", "\\\n", 
            "04474787550740161231302125715968024316942606186329794505307228627\
8`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.051591397920561388279360151361018972076200508670767259342300311\
317351", "\\\n", 
             "0162863885020012814282424136951934649878330608687544394139712947\
9320783957642", "\\\n", 
             "0123991857948461403883159692433673984283675615095944179614758715\
34`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.004939323456885198541694354253854137211098079681211749686603633\
240421", "\\\n", 
             "3838573542488485533197023917347656432422031410201182204785506505\
1365073989034", "\\\n", 
             "7879045819711989272496113371731184531868860932977530836434744830\
5806060461284", "\\\n", "25592544`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], ",",
     " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "72.47290348875441"}], ",", " ", "0.0101228925389249",
            ",", " ", "\n", "     ", "0.005688665290534172"}], "}"}]}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.036577767775699903738562513925168276162581131", "\\\n", 
          "9742978748885434847025515711928380349410552001188178636362679969387\
3832015461", "\\\n", 
          "6343072392959354767103664594025597317154044589295560076821745507230\
0585964898", "\\\n", "9299999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "6.60007589278699414761726769475882939810243530558472989", "\\\n",
              "879795478935919050799765279711835035364197298776432955322023471\
59355096188987", "\\\n", 
             "0604954059545140192315740957239268474484089818971925259110681680\
5418359487052", "\\\n", "47365`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "1.93017245166257317323939860388849211581966878717895820835372922"\
, "\\\n", 
             "4055975597431689789842327741235330620941027793830058486027841906\
2608319838607", "\\\n", 
             "5371111710926981337982122678471914090119042167863647228147961040\
09099692`200.", "\\\n"}]}], ",", " ", 
           RowBox[{
           "0.6900298348248432712070665045630006222652869175787071851249441252\
698259114", "\\\n", 
            "61811934883105168704138100668553491101961737760963287880554840456\
548359376682", "\\\n", 
            "20525073953417434835943682917537064120354927985750477883538123`\
200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.182262804351019973897940660649330347771178148245920134983367126492\
63781", "\\\n", 
          "2112120242987536903324342311356372595084181520935957596438849164400\
6892016679", "\\\n", 
          "126388183444941419554593465224243213511969998175066`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "91.040688796660328684923766959781611778821596897273726321891889382\
298844", "\\\n", 
            "03422659754041238070007604265296112724985155473156201682592802851\
181857773285", "\\\n", 
            "65962928294500930919649306735893743783655589891334512898670931871\
6`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.030356632917008947129051525679934599922375095995928377223715921\
728929", "\\\n", 
             "4791774019606706305480800923901032023247372583052803070483494564\
6608241658402", "\\\n", 
             "0651850449962818935352690122975068747729307019022238550269976701\
67`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000255944191492803216087198368040376627834869055061185186454053\
923095", "\\\n", 
             "3329651519301821835711871842562944231976995903065489040758398622\
5504827940845", "\\\n", 
             "7300448707521914928173993687736038574528634877234890129821768387\
5443946191008", "\\\n", "72743689`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.329634712887836908508226831867764828119058218679699468706", "\\\n",
           "677845940431752826033646296695063222279369366520365034957816616389\
73710258136", "\\\n", 
          "04046257759820131394762592851872578637313769791538537037002362935`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "17.08695384033122338147443155186526252706674293867396882258410705\
262130", "\\\n", 
             "2933211079994824249333039560408077366005471980228254707226631785\
3812020651665", "\\\n", 
             "1184063086335602507007126292314429149322679594137127218074288182\
611`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.290440988809243868387961533758505176193276771767674972075721573\
820752", "\\\n", 
             "3158515742610546942992049887145517886418955761923075362638160385\
6362955997537", "\\\n", 
             "7991738859459176093710906236468268769821703427373480704481031370\
03`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.012023098972331158074454945716552713325690823026458371359058415\
045584", "\\\n", 
             "1887877505921940481947963789417447841241826726556356849236051359\
8986015985676", "\\\n", 
             "2875774010167995211231789306802566004081271414143753697697513412\
86`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.053017257762280120794899003385351401509470651974305534407248217065\
79050", "\\\n", 
          "0213351617176908276348035531520380233938316996550344175517849611077\
0745714568", "\\\n", 
          "9768749300433167541505660878759972593455301670055`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "8.861748685227989092976725853692036458743063560677771172181849764\
111085", "\\\n", 
             "6138922467057096085025575605169395453440674560093440885127750912\
1565690752563", "\\\n", 
             "4973701265273567167156507591662322826106936482863995287816569692\
41`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "1.218143479898595978190226792387820461974076175002173526285799309\
100480", "\\\n", 
             "1749847363474819062775042998313588918968476360875258241047998261\
9885471049058", "\\\n", 
             "1864701891017811086941272084962450800844827710930278255831918508\
15`200."}]}], ",", " ", 
           RowBox[{
           "0.03", "\\\n", 
            "80053485450776979262323290442552328756348094298587569263814246151\
294183846949", "\\\n", 
            "57473411258666398737573785454230360854354226007318708631341905158\
620073394395", "\\\n", 
            "38575522748254681640365649004686060302091606845851395808`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.802870668483926811736311447405061702281151735959542061672004787379\
73722", "\\\n", 
          "1987045090029287688510227402514600129977579501188236578793769532859\
3046838454", "\\\n", 
          "2390561320860180651413820412886200954222211425460639999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1.627020824734331541979382159998291785226444687375349214037787757\
190991", "\\\n", 
             "5635430961276193466912219768964038275509461528579741239041824138\
6281018913955", "\\\n", 
             "4292386440543148406166315945521229049698159174130271294793897179\
91726196766`2", "\\\n", "00.*^-10"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "3.429757715902718142212437032495664123537535742775259136155127323\
0", "\\\n", 
             "9032990177850895200995653058005081187039847322889472417447381177\
9454312186405", "\\\n", 
             "5282180937778498668251070468338480775657223670097992259773170735\
0528883006207", "\\\n", "04052`200.*^-7"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.0002377042093487460655979728247068823103826804435735584358", "\\\n",
              "247206983342478190629981918040231860126307684416930233784012119\
31625150593989", "\\\n", 
             "2768473890909044412153470409029044413707865823162653677039281233\
9444496030238", "\\\n", "9832374542467590838`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "90.75841731587161"}], ",", " ", 
           RowBox[{"-", "0.057496739445917745"}], ",", " ", "\n", "     ", 
           "0.005603979456591312"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.037914293905782012408284820313809547746568188", "\\\n", 
          "9462609731723620780293680766084218571875610103545956726349418302515\
1127630498", "\\\n", 
          "3263214695994059730324343830360368698646785188268484422261660568146\
5305441681", "\\\n", "4199999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.00314121468375735425734361190189876150746645156092327", "\\\n",
              "395729738636914434978553690273703150641936917287997469383154907\
51274979619487", "\\\n", 
             "2277824799823139674406616579013889582078738850327070873537142351\
7334226649616", "\\\n", "899353734652756210636152`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.9535196186004996214512794251833185201289903", "\\\n", 
             "3077140790269545587868259401417806727058854817128664762049864173\
1839532252972", "\\\n", 
             "2522363153345191846991096404612762073702613040558933487439355882\
3905719604122", "\\\n", "105566309508803`200."}]}], ",", " ", 
           RowBox[{
           "0.31514330486277405750735390492373704424968229632013004", "\\\n", 
            "62339866563343236248965790940298188355668335860108725167655086907\
702552391250", "\\\n", 
            "97022590024969996390964863831011335217627436663270751909837151176\
840891825514", "\\\n", "95014`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.366218443882542067413807914636998682557770128227825418524838", "\\\n",
           "378822462945244640809087249515123960432128888379607162675342106728\
57501255890", "\\\n", 
          "1588666248079870542633762381571426949940159708068301930967583199999\
99999999`2", "\\\n", "00."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "44.63118960955352223135417219561740274398018145976194090058398403\
62566", "\\\n", 
             "3549810390135446617171935632183539819399449616315086297626481789\
6429611920768", "\\\n", 
             "0510434946090800831036544870676780013649414475365125324076889745\
9501`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.056211452105922668879851543736880621957150408089143025228015111\
052095", "\\\n", 
             "1982101731246048590543305640403775891452362999828082622190524668\
0618071214417", "\\\n", 
             "5663923007307952716197513701578918410917296775483142617957563628\
38`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000239609242837205240497553092597312013046849284638915379265537\
157656", "\\\n", 
             "9684116878432426072101612327156121295320059036543113157642089928\
5824857690523", "\\\n", 
             "8999868822578834877710528881897542659488084680346857368358055252\
3380714993368", "\\\n", "04195543`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.020294730888212304953413663851621941227320050003976630254", "\\\n",
           "311839252215460515963647204003469301314043449433118200859812050386\
48106809591", "\\\n", 
          "59716900525457082192099970688828210212943400403499900557867784137`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "84.18547297060136416772698287358973349064316016757936294510489526\
874746", "\\\n", 
             "3563455940963338992736950877454905028068932075750773555502898262\
6203099891213", "\\\n", 
             "8044381740942233383488246728466157956666161545929968250871269745\
405`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.183343867786030387667790517375330380192092397560706854846280782\
330247", "\\\n", 
             "9006649009534989784163618251690138456823333728921795828570854451\
9946284174442", "\\\n", 
             "9270848916013771316257911322396794892234148113105613584117492373\
98`200."}]}], ",", " ", 
           RowBox[{
           "0.00", "\\\n", 
            "04232127393413933102570735833669747307747172387970350276570830192\
972664184369", "\\\n", 
            "62126211535821439829197169189426725974132378077898639666331671838\
509906624563", "\\\n", 
            "71003451047272884142590496843159558563908701611504749076491303847\
0043636918`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.399354993584443435287530344244631507986414312107187159321112808324\
7", "\\\n", 
          "8557103226948404012612095598104663527353099702979324637623691257537\
3013620385", "\\\n", 
          "9311264283666772286070730051281271760191921945418941904999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "144.8522080826651948055045323467339764358377850812815596771964903\
724662", "\\\n", 
             "3020396354851902688153933827147673826244673043466532582684781156\
7316832202137", "\\\n", 
             "0110625180161040166606516832531396413590862401587424945719205834\
7685`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.762042068070117804012683960157966656065940043523056126267042549\
892408", "\\\n", 
             "4553047467706301640992967018324990082390193610971933797880526419\
8095954655938", "\\\n", 
             "7477144354239315636915662006739532264692876009660508570813586593\
68`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.008475982467322639456397407758477103605741658282330712897193341\
445305", "\\\n", 
             "1871015758214507579170787070673112202609138023676085063346616670\
9921983860168", "\\\n", 
             "5411064817581269073847979270343136051105772559557037511950280746\
04`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.617637636876179054542945581934104602203476709410373754670057221502\
11266", "\\\n", 
          "8427281630335876181863746745981164036481526674846261753580354060484\
6672257952", "\\\n", 
          "2336701261593374597808866973341543283835833348846189999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "152.2510150167614156109344101796755952728157654373015972145004540\
491837", "\\\n", 
             "3008283002238844065350385249728520659882496319794921478208265593\
6201786428385", "\\\n", 
             "3071842672126459655802644084869557504464853937103538554259686587\
7301`200."}]}], ",", " ", 
           RowBox[{
           "0.", "\\\n", 
            "97692952537696652103925888796949953230698416450353521842164964922\
083175665556", "\\\n", 
            "72734281216364052499553183531081646539319030923382680639602227912\
809062201314", "\\\n", 
            "6275711682502622679766061652872104006098592681926592725093`200."}\
], ",", " ", 
           RowBox[{
           "0.0124610935", "\\\n", 
            "30549324853601991178469103053947267002112851894006038252354697061\
798430531208", "\\\n", 
            "19387977915043254725554668966941077123815807748089152484481397250\
292933543446", "\\\n", 
            "959604621046218055626275880003544736012664599529`200."}]}], 
          "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.68314384342061781655487679565982794285845189540516221514347161892\
06072", "\\\n", 
          "6078807345582592217463874967646900190012442942375130159194683342372\
0603896286", "\\\n", 
          "1913199576906263415632270189883300147273672561370377`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "1787.950140498050198515987777354672429936127972538545828376973468\
693555", "\\\n", 
             "1338906132911026454276964339707525485211884526547106870777254379\
8606634355171", "\\\n", 
             "1488302270779007546442379222210258485701539916021078027198852157\
16957`200."}]}], ",", " ", 
           RowBox[{
           "1", "\\\n", 
            ".9227077579919837549133089925731404476813824680722627041420121999\
366923289837", "\\\n", 
            "62026241014580277068674073483774674511640335660269239978750021380\
348749919577", "\\\n", 
            "83829297189197146347945459721665573396423609094052388544409`200.\
"}], ",", " ", 
           RowBox[{
           "0.031253070", "\\\n", 
            "63942229927235365794513644664172967342784235472397938700888778583\
904229760015", "\\\n", 
            "03893719477300336291030991176832767230277432703700994791923588292\
055551126170", "\\\n", 
            "3735597990353991605904778612339162963605770986184`200."}]}], 
          "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "77.25804947499806", ",", " ", "0.006024780517844134", ",", " ", 
           "\n", "     ", 
           RowBox[{"-", "0.0005725056494012002"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.0374460048502639499144255861991612173805863", "\\\n", 
          "0068795352418423971109258406920166862511782725953781973178710493521\
2643802563", "\\\n", 
          "9804568769080607177521395298083662652408231052751237887572818854384\
4841709719", "\\\n", "998699999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "17.05263456568253590476367023698998962402869966169206", "\\\n", 
             "5167254854936077668164110122089375416187581167703919211184604141\
4583008636292", "\\\n", 
             "2973024756213024140123919946210327987726605865916205963006367584\
0731765439194", "\\\n", "83065644`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.05237982288591001585149478322131100356008411756057894177586", "\\\n",
              "840298459823900130565341856417674764108722760639883003025849862\
01059596129778", "\\\n", 
             "4141141120712521787823750200450054210328383018828843852765623014\
452553001701`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{
           "0.0159867542186050007889331754081822465134440963459630006997823414\
01027", "\\\n", 
            "02005749619517727835561516324140898838259256678801748010951133041\
719886672799", "\\\n", 
            "99598505831070868932280570764988548799386746085110084769193389770\
8`200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.401872717918263355615034548397449126118507739898863723080155120702\
67923", "\\\n", 
          "7636092471398172238549173895452878610289183810949654100453360170495\
4088139457", "\\\n", 
          "693463751449983843502871653623120744267197704377361`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "59.89153555075386516658834417683091781059354598155635361580217000\
476307", "\\\n", 
             "4103741048551139910337237756122470756243318783621198499778496386\
7732719653101", "\\\n", 
             "1738304859639904471165375944963083805408895320314751929008478655\
428`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.081198656522802999817263005456041272102358892532961104403695209\
968511", "\\\n", 
             "7012021602721908676885234178076481791691956302502234475655494060\
4914027715945", "\\\n", 
             "8627429083746417157463412082612675744305491134909362225403765553\
24`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000317175045241009082630320363766152843992502951260913752036785\
792609", "\\\n", 
             "6192810392617674699443985354480834116605360702315198303630401968\
4699932186913", "\\\n", 
             "2114519223642747457879423157748814816031157161897440982411793142\
7067324554182", "\\\n", "70869154`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.04803419773555458414340792762033216784496919616351589399", "\\\n",
           "742909984108590684780074754415591948397695029993382190899434708057\
32454246575", "\\\n", 
          "982445399416881305393355038907155644938142816945072132258001932345`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.000087876037718138154411431267023845198468952819941971702551558\
839447", "\\\n", 
             "3535096519675998065570053862169532293350827413160403422867644532\
7274120958311", "\\\n", 
             "5643648099515998589843334999088913277106208155825056100346540767\
2022940475417", "\\\n", "44360292`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.29253005603718049822097002958206505525290236591229764690579", "\\\n",
              "587183936840429245272510373446370280655447937914903514608317363\
47175124358490", "\\\n", 
             "4584338229525167909263356569031093431160775941401009131364984360\
635069472922`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{
           "0.0070783141018319904034893074747269261262936297389114314547002400\
37110", "\\\n", 
            "94674353301745247983577060340435990846145465943262502592040558411\
443536578687", "\\\n", 
            "96905232083544483971273895397818427682221739628393110091716391707\
922672775926", "\\\n", "62461309`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.89259344865772185465145601092444170896531772551841251512", "\\\n",
           "023525416064578734826067400200871014443545489897932529738841610406\
94458687799", "\\\n", 
          "1436253181567042058651685130166356159862735142050959334904154127509\
9999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "3.191764768024228956738813503467665819342275058495432617240150848\
6", "\\\n", 
             "3260906809470315662393090092674507213977407232667935628385026386\
7344448299197", "\\\n", 
             "0640284049426486508728006341471065151888519784130879703919335456\
5430751483864", "\\\n", "8609`200.*^-6"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.18341342638381361039299051042397521320270808355935244512604", "\\\n",
              "995313725053040797750913497668677359818169682905732119700035178\
23302375391585", "\\\n", 
             "7889644856535721649773774048728445507607387750123925529998315063\
462293492585`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{
           "0.0000851962476380175853185330478780381661757533328133232656952983\
24218", "\\\n", 
            "15632804874524660113826478405089210133721512732811418105263466168\
361318478011", "\\\n", 
            "93202668776562384547932268184563478221381525064474398371863793869\
706734249061", "\\\n", "58436326`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.14512482251755100422573391276412769093711185868322397679", "\\\n",
           "015213599811952352714606961217481718823347201817120211661902140541\
36489597770", "\\\n", 
          "1878468346912859351647417856985179597522033032377653785378261060179\
9999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "3.7929127558214834110269262562601320114897622839078435919864243183\
1", "\\\n", 
            "02670700413605859855176644211392230361622780983657460332143871155\
798918650565", "\\\n", 
            "15164907614920256331813339325780446625672053794441201652688302296\
451690396523", "\\\n", "2`200.*^-11"}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "6.1070692217077511647768751894575894640382545074342154631912922",
              "\\\n", 
             "2402546627862832518566071829415180560978927002162389849832534597\
9174258281234", "\\\n", 
             "7816077474882472610999463166899842083205633875863970653572363135\
2510909090173", "\\\n", "354355`200.*^-9"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000080306975146233212231627844896741160022984743409376060", "\\\n",
              "542685459822713496696965983068151195851282392950731600233324018\
20773138090535", "\\\n", 
             "3243163328557945302292344135091115308308015750112975899351693897\
0614530337465", "\\\n", "19539605148078233653`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "70.7927237586967"}], ",", " ", 
           RowBox[{"-", "0.013996282403168811"}], ",", " ", "\n", "     ", 
           "0.00046684672634880286"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.039570289650291918971428534936349991398350", "\\\n", 
          "4328567764706006714195037714584658922425715787792319258579037211278\
9137323023", "\\\n", 
          "6073049917037553798283671143899557642635679196839051783609800081649\
9255210828", "\\\n", "04703`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.0028811905098815804480030677413534249674209462307107356572660",
              "\\\n", 
             "2684813996994337462778228773569048170084932391350589600438101219\
7194699422936", "\\\n", 
             "3587363473551987181562910804523740434655998020122700349318289605\
2205363643024", "\\\n", "7523253005236436`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.230733772291809754377766136481580118608752400429517", "\\\n", 
             "1160115772353164097967260887051354003404855749051443580605172244\
8527343315172", "\\\n", 
             "0614504145004239694545279514732518719198479799837419436714671649\
9366647201804", "\\\n", "8503208`200."}]}], ",", " ", 
           RowBox[{
           "0.0700194336667323414797321511941674541076422662787998308076743", 
            "\\\n", "330085997590071114787592089734045001442239956955052985534\
44047783124332082637", "\\\n", 
            "65807065272176558083313129901038103281007520995410027163069136711\
055877987`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.25885995545690357569627862608454337368873918170808580082904003173\
84", "\\\n", 
          "6039348506566964020004425122060917043845563793700528767808035432726\
9611339213", "\\\n", 
          "0718530653367718595084166388009687931271900661069872383999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "31.020267226207269684546353289703018752385093886836924781753611894\
415540", "\\\n", 
            "29798615874622104467784651398462612320630724819441274152899342933\
039912096644", "\\\n", 
            "37074682075967136352214797242629388179051628707167934267956077175\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.021214923014448145436061141161735217383652659468716196373402396\
664479", "\\\n", 
             "8314483451647654728298635563947801974600463042183897118861762344\
8296213571242", "\\\n", 
             "6111779550998247771529213523535420371512464660495379804394814542\
04`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000044220968684546603745434111278260138910041033874515871202470\
099942", "\\\n", 
             "0549792780010700658783960135415951997493039152146782816534543532\
4815078571064", "\\\n", 
             "3441110973497394259878714390775654346362203306317104165238587087\
0850064477292", "\\\n", "12109961`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.00238371476627795775293617774297991270557296177729040234", "\\\n",
           "292714981069109196663569223523760750248634692562172025103966992975\
50330404849", "\\\n", 
          "187829041880608495707276509939397450463770666789002511330983411135`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0003369060007060018277812962337836408422441061362329527908038783\
990883", "\\\n", 
            "91375601492538064255535168146507959892183620497097896783817898526\
915637385508", "\\\n", 
            "84830937964698320175923651623591998374060248559620384413765344365\
872605209351", "\\\n", "4310009`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.074551236284886838971812726557514875288474257167387932574331", 
             "\\\n", "14123556418837206767058040892758022825332358100903248315\
029156097817309837264", "\\\n", 
             "7270048432109778722768196425167585572537628483850476732642654210\
75788178815`2", "\\\n", "00."}]}], ",", " ", 
           RowBox[{
           "0.0048159114053573994997322684284582563010743766757016198408923213\
694078", "\\\n", 
            "53173365294098061137734445478690267226384668423696245780540393681\
514437072067", "\\\n", 
            "29571112343634536615353129720920775479100010324699040436232351772\
130633076388", "\\\n", "2078245`200."}]}], "}"}]}], "}"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.03778676507670382334991739845955251018127638637577651322660044276\
20301", "\\\n", 
          "1324392182902626634143882591851661888673017531520873696341443878685\
3818341353", "\\\n", 
          "207045136088901023902235722838585630437827438313294625`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.000618541725959706946743395667500383937403307958773757137267867\
898817", "\\\n", 
             "9408983937371663651097161537268816507931013728726312599631813485\
1812428681619", "\\\n", 
             "6787287303052846923606822597556431788033329556649666722991345735\
7251609937552", "\\\n", "61036603`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.12000585461857904358970075373154498258171531095085123753807", "\\\n",
              "847203971389783603207291713219540764687853666508628776471571140\
90515897807957", "\\\n", 
             "6325011084418605968845061726786648351261433497168338895043740956\
36804555952`2", "\\\n", "00."}]}], ",", " ", 
           RowBox[{
           "0.0338531777883152038003576456734000670907033185770169679792764677\
612207", "\\\n", 
            "77879644985096993503250095637809798168790181294856682114856505876\
673210457552", "\\\n", 
            "18426104206330959652919253289518289858076695996737933426470003112\
`200."}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.47381205068298719176952485840173607498197354382304588319745681219\
90987", "\\\n", 
          "8398733356963429050010856679467531288859926225945642870958774818705\
4578468223", "\\\n", 
          "53207832598228699449075626393068256632035190174392119999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.000236421639547961583282327966092104009975878747691553758178584\
623301", "\\\n", 
             "8391868517004340170422115760209806194795474721648848367868053239\
1291209725319", "\\\n", 
             "3156947539660468656414789632934765972007761883185038791684021121\
2085145475605", "\\\n", "51493885`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.19292435836320507289657505880696635650651650797259659456802", "\\\n",
              "246833455970326363776326145524164082410018479504690796504044521\
15048670116923", "\\\n", 
             "8926617686989582722989903921504446281199563934932841539005060928\
722552454921`", "\\\n", "200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000348943597913382601685926591702802668125849510861711573071232\
60154", "\\\n", 
             "2216008272455183516058854425641820054429482409290128365895900670\
7559896143426", "\\\n", 
             "9446997044325273655492110243578186608475364851509453229196948712\
6246035160135", "\\\n", "387751125`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.0702320416972773814376603647015785351765729226130214463", "\\\n",
           "171359891995435750047161006216648685466021014442166954559867885585\
01765804646", "\\\n", 
          "4345063385216353580791440388371979159559539672007009478598742266304\
9999999999", "\\\n", "999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.6372602274415770419591251985321458215928712115682919276205068442\
", "\\\n", 
            "48772292844237232681850017455192985303384708149166301084624334309\
834404381753", "\\\n", 
            "71938710610650669477115463754297250458663946711915582067221038107\
416686494699", "\\\n", "8149475`200.*^-6"}], ",", " ", 
           RowBox[{
           "0.074512402659201134423509392947921442602993695615293934923", "\\\n",
             "2747543782852649631032583567887988836925051289216771594324333075\
8144119124603", "\\\n", 
            "13754356927297128693629482643519748000829891144906027774687159779\
559826031052", "\\\n", "8`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.001634828960370377386676342107930023612209139528704484967820424\
218", "\\\n", 
             "8910903785449752436559783239060710788024286009375131372959284186\
2858878608164", "\\\n", 
             "1614237983891680852099577383442707576300476977341812256403612722\
9479786971377", "\\\n", "56108729288`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.46094932377515152671325005356580995485451555967973615", "\\\n", 
          "5388717221408168945141310064292816446337880833963137609930037067227\
1987961842", "\\\n", 
          "6280658769778285469572615995217405771984089418904390568870112039756\
8999999999", "\\\n", "99999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "2.15162394146085939810673152356722730093044910241287151046154586",
             "\\\n", 
            "06978549074713200969543202378201280824924026930628836202994462806\
396658568611", "\\\n", 
            "08557504625602399679968799791524819752451754195223575134601257425\
816255444088", "\\\n", "50654119`200.*^-7"}], ",", " ", 
           RowBox[{
           "0.01887414178085204506470614661514001290554618797940018297", "\\\n",
             "5385574965301934789819912079486627955739490939285917117956540104\
0940800891240", "\\\n", 
            "89267552152738270658447955232423514057255249031619296314129817667\
192972259333", "\\\n", "39`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.002495820159641465732389472767068215349967095048356302942839060\
19", "\\\n", 
             "4281053341462445219914814929785964366745218022470512101110473443\
0753471631333", "\\\n", 
             "1923688566490277874722189443008498009997940304390153351601447912\
6538079348771", "\\\n", "680592514744`200."}]}]}], "}"}]}], "}"}]}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"14.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "30.948276894534793"}], ",", " ", 
           RowBox[{"-", "0.0024365906066342057"}], ",", " ", "\n", "     ", 
           "0.0000840464567856457"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.0377718509809369264562337520808255079982964", "\\\n", 
          "2708787976266781509598810850817252348448273156406437195635046088580\
9665202635", "\\\n", 
          "1291599722220091603680557995613021014194618579569211068361497421346\
0446767897", "\\\n", "3796`200."}], ",", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "0.000259578907091128264032292588589527993960389719692416058787678\
", "\\\n", 
             "7698976861615747224704533551633397274358329348439257493536063958\
5592895097030", "\\\n", 
             "8029551535395075927746662453249079968482795162056315959394949729\
5151464472066", "\\\n", "08396673494305`200."}], ",", " ", 
            RowBox[{"-", 
             RowBox[{
             "0.06095910847301045675482892849822156991524994402800992", "\\\n",
               "68071072242728089387493158692360436395389764884245532820504636\
994082653965118", "\\\n", 
              "828461877739898082536949581188689808168807165548254090100640590\
13139838451021", "\\\n", "51252`200."}]}], ",", " ", 
            RowBox[{
            "0.016601531927495172938613086100966607629602494486123506648212742\
", "\\\n", 
             "3001399037987754221303768964565488951384208087591244934140714386\
1326332653265", "\\\n", 
             "5289218709952224500221447160125934080239448331262927365960112314\
91274079`200."}]}], "}"}], "\\\n"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.31323572335612962120993980686743428594617931935659808848480168450\
39044", "\\\n", 
          "1521580271005312646045970393299902810526253149509639089088190838968\
9957427753", "\\\n", 
          "44733122942396963276675057235532186880961809049350669999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "14.26990448607906179934407140169725725365263684920917646935338010\
748449", "\\\n", 
             "0601182872860157031750007501189561936733580005832710342093394609\
3714977067405", "\\\n", 
             "3787261107435766726776971032423650678411519493415358773085366516\
498`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.011549119757944680257674464706097149829049346354058193431975524\
712689", "\\\n", 
             "6232944521064214698646314722973466065382371314655010358463907366\
5912851908975", "\\\n", 
             "7940383884798873322458213233121895472649612925020457403286905877\
18`200."}]}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "7.296962218287577859226755691269936397010956260847190814868611381\
749491", "\\\n", 
             "4719100146011302981648913088467051860792230047838104126404221545\
7875783085263", "\\\n", 
             "8561711823064913718579781191926234775570096512892099897530230776\
4332863991942", "\\\n", "34`200.*^-6"}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.0184664586794810696150164849314464067814983091457039218723", "\\\n",
           "806341445925452869001552464594887429313528297401422704765772973439\
99614800988", "\\\n", 
          "2936778994377337419140793268234889634263859373279733344763320714`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "7.0804305580382500004814354226671148417749729528537966524389934035\
086869", "\\\n", 
            "38111773973473310723629927870201419465153304231710981453155838966\
062988809209", "\\\n", 
            "5814032497007414636273364713218524249806936758502052164918210579`\
200."}], ",", " ", 
           RowBox[{
           "0.0026", "\\\n", 
            "03006595863394243293848260289002237028736849785976916051389103713\
462149517181", "\\\n", 
            "66121431840887147055544665167994386599268083134132635572079053656\
964898318514", "\\\n", 
            "80337417695491013624376381738738373395559540536530848736318333152\
1519854`200.", "\\\n"}], ",", " ", 
           RowBox[{
           "1.5488168965409556615861553549406457842035971139080625965992683465\
376072637", "\\\n", 
            "24026182027260903989256849216826228946389652960341188912014498078\
796704792194", "\\\n", 
            "69765745452264695292836658266768495559286974341501941660703189676\
6341725628`2", "\\\n", "00.*^-6"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.71896997701809082268888081153715303193652639616865612022068000", 
          "\\\n", "29682264677775855690386459440205315019342715476267045755683\
690341390519535257", "\\\n", 
          "690061276137848181240707318834558564488805656754606184798458`200."}\
], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "3.554528640164788633390904420047828331079878641892596295846130094\
229466", "\\\n", 
             "4788995723630533387242004635374088624939066480497822015444989335\
6107730723280", "\\\n", 
             "6131569515312229429105565296773528103866969085610604448567903840\
6101392110202", "\\\n", "55`200.*^-6"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.0385994010053555640315900534884001018428313111786014514242606",
              "\\\n", 
             "2478080753999806180327670541572259807073785226902052111279889994\
6131576501380", "\\\n", 
             "9392915228457430815784813078283183564959857336643997419114200341\
0441463922`20", "\\\n", "0."}]}], ",", " ", 
           RowBox[{
           "0.0000117985527855676068308639098944342827649719117315142887946219\
4084288", "\\\n", 
            "68546095503607312660793507821801144656458456100228348121216551612\
976781067922", "\\\n", 
            "42162428642572021887849850298197856403500017972737813450247790500\
076872377848", "\\\n", "319701`200."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"16.0000001", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "25.613921491265906"}], ",", " ", 
           RowBox[{"-", "0.002651807391873837"}], ",", " ", "\n", "     ", 
           "0.00005409081724217504"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.037795361659576812596343918253529396899926", "\\\n", 
          "1892660318385704087829497075232095106807186455554665392855621954187\
2544221164", "\\\n", 
          "9898590175108535912761446674174744482852152952730660513303548256756\
7539683284", "\\\n", "47702`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.3464848068017258671783998376486269635747258608377001030460275",
              "\\\n", 
             "3091537299522603287989538463001576477470517812710541505536804687\
1638635795231", "\\\n", 
             "1452250216172481802944979696940276612674176021024748553233585667\
244462255`200.", "\\\n"}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.036545985304990791185471873855288745404122715859388667676770536\
134387521", "\\\n", 
             "5261928441766679723799078668160327683284965393757617821263427302\
7066540334375", "\\\n", 
             "18220975349766312321975658556629788559569066075626944025626207`\
200."}]}], ",", " ", 
           RowBox[{
           "0.010427", "\\\n", 
            "72714135247157759687767910827538066435409591473265030418377374849\
014247106191", "\\\n", 
            "02808745778574801530524595766965671137882279523385774602770154193\
894151395470", "\\\n", 
            "0881091760190529321093062149969302762216778387998006`200."}]}], 
          "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.98099404371427398402071003875188043306199071951385717771081305310\
03509", "\\\n", 
          "4312526340537681846844434961050273106244458035807567900048958334904\
8751467726", "\\\n", 
          "12570334939104648907713504731145405347321156598411799999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0000121672891026272588825266962677017830027188809328370270788007\
685066", "\\\n", 
            "33112449055380004657854143860857241558593577487699279542359676412\
797330774237", "\\\n", 
            "23360084420522622876971283515511261642474483729877907547484915788\
079454826110", "\\\n", "4053832`200."}], ",", " ", 
           RowBox[{
           "0.0027132890483593393370364242951338217639876208272688335791171", 
            "\\\n", "025933620221481961276474536089004202632695387444440982032\
80308260116943579214", "\\\n", 
            "24357146920904974062498640202616055238668975421135185249633721644\
578530186498", "\\\n", "697886686441582`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.0026588151585370758144672803938265212969081843783969", "\\\n", 
             "7729362348166481383678750113489667250465581806449477325483879750\
0173296119802", "\\\n", 
             "4906725534799179286277857627514155963819798690897238923181130483\
7017891507290", "\\\n", "5134706786839998416588157`200."}]}]}], "}"}]}], 
        "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.03768541635671572462188658023917304662074834343036297087894179377\
02183", "\\\n", 
          "2693661420156174268461507843378106774370207875619045591487792290893\
1253631829", "\\\n", 
          "49119898667002837104806276726386525507857309635256136499999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.000896902281219490161684398817786512641040410150547288012394697\
697012", "\\\n", 
             "8647665740440937231799537138356006895321072279274224125848033470\
0998071657893", "\\\n", 
             "0400110439793303472835317846252808630966623135423284512710146314\
4802094508917", "\\\n", "85866443`200."}]}], ",", " ", 
           RowBox[{
           "0.025969842010002194542428895004928887097519961233130824362625", "\\\n",
             "5087583983784773834276881767016358201913080052163467167966694128\
9543431955824", "\\\n", 
            "05717667198353487283112020287709927087453811737340879781139944667\
8048915427`2", "\\\n", "00."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.006967471974341747408918102748851180326764493295632266368430176\
845148", "\\\n", 
             "2247057877745476417293919442642335669024705010433996234636103992\
0076639705232", "\\\n", 
             "3412582674663371585820358016374927497282146430146353541093067405\
8671776525158", "\\\n", "47453921`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.49638810917602308099519722221291575887337291870629199488", "\\\n",
           "745499672662734153020218426529470212015572025278837172501801494684\
39390511835", "\\\n", 
          "8629610487066911016766430018404519779110380968234599706927735410139\
9999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.002857080719421248609148868018147373432405767736498400883831246\
6", "\\\n", 
             "6117576647124476294121447786997579437941978019414985363492557677\
5036039281587", "\\\n", 
             "7536689707813790067735698750449596652637498634555536865596311120\
6078255660131", "\\\n", "3450249404748`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.083697176282878982194772865219828694748597342768669830", "\\\n",
              "143575489378975612160617797759147203338641101040251048321543584\
53830841347888", "\\\n", 
             "0326056130667065670962032698394699303009438331383426658007754014\
7797480850072", "\\\n", "295`200."}]}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000143065900225501523240858736011116515459697694152560517708121\
1", "\\\n", 
             "0624163025620091826406769599163220631511278470323382924154481112\
8942973175265", "\\\n", 
             "3584583011218205770936029999625426974228489014888582537196265052\
7019013290790", "\\\n", "2512159573994`200."}]}]}], "}"}]}], "}"}]}], "}"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "22.032378209731986463085845450209484934594344970976974247192893923403\
6525", "\\\n", 
         "07039319749227598020921768429469536065757436240568437479567802446644\
355153903", "\\\n", 
         "25781600597092668940548891849401870397287171971146750899999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "1.2529537854209069479420429863715923386841664661842003185768853943\
91245", "\\\n", 
            "78807753567177593204881918420583954680156057072587645496180628734\
814755703334", "\\\n", 
            "14357583747065580691643934283692208147908459689050333510917828854\
5`200."}]}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0031402234891744603731413107107760241962701932553561495181489652\
61828", "\\\n", 
            "81531681958398385417915172353678356974792532325069144439736113654\
933198311236", "\\\n", 
            "30890711558171203492648380058006061904676634292942912608862586417\
400385651142", "\\\n", "35678321`200."}]}], ",", " ", 
          RowBox[{
          "0.000292468615891673656668072226649398421668917531059853047148", "\\\n",
            "27957680962573058697682751460676322424955497577070913017377554738\
904593935956", "\\\n", 
           "068863777198106897086039870557886621241582637308078181418068795099\
90735319305", "\\\n", "66411098009190503`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "27.829932062442995413130759753507750858414347074829862638389069773690\
4815", "\\\n", 
         "88794885245098357857586735466917487532130785166609006245074574713270\
667119366", "\\\n", 
         "86296661035314155300166943821241159621840459762518159999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "8.5748246461668220157399400936030484017784309701650458457046110934\
75170", "\\\n", 
            "98121942711390543435464602203465468507398958130782468911194003053\
333730198185", "\\\n", 
            "09326293944869095503460355175296277040941635635138735076880246964\
111069609218", "\\\n", "2`200.*^-7"}]}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.00722112172403996593112636963765224925621830266569564420227862",
             "\\\n", 
            "69076731864514444612591615718551075835721030938347738209314436586\
357179143935", "\\\n", 
            "52027099623423321037293250590754193626312617746707897396431920095\
526627025285", "\\\n", "15880348218032`200."}]}], ",", " ", 
          RowBox[{
          "0.000151201085673690460955516309818318329397183933472218", "\\\n", 
           "864015515275330568635768480288820312697320165527170448948896464601\
95633447064", "\\\n", 
           "469637240865448032613241648596333750839525691833341925125177240878\
20635061104", "\\\n", "00132839825299213689104`200."}]}], "}"}]}], "}"}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"1", ",", " ", "1"}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "2.770157614231155826216298205329585740012083593946143221632715721124\
12811", "\\\n", 
          "5293809171560150105592297368090210185709120710938650258124721342450\
1656308959", "\\\n", 
          "0563675799894955778391529114578018584708024792626592`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "2.28413390229264324849833997489992141811298717101015993776642429173\
60354", "\\\n", 
           "280288932228751262628040513644069143657905920662058688084358293090\
12387188728", "\\\n", 
           "53603494616253191680519474606247232211434644197933568922668339532`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.799931167413752066220845590416031564866422573230331418996659686618\
70826", "\\\n", 
          "8425955911044952674634265443389894847996897972299150884227202890726\
7825729718", "\\\n", 
          "072746404957066055907085777209916218903934726988935`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.04219411002823911066716128060264979834361564637890814275736879600\
87614", "\\\n", 
           "070725436739819508473303505290317159835865145938926175416137458569\
62931055895", "\\\n", 
           "0484815676276855522665409682394364551549953362338878821130951884`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.372752314649299696377058471220411605420477950570495668839992542418\
46209", "\\\n", 
          "8502189831365128650624735014019425028753161165600538889803573544668\
8587961918", "\\\n", 
          "920626140777258967963052897450156511978603671741999`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.07670632428693424162548614808171366669681627573239409904202400798\
57158", "\\\n", 
           "282255549480801415791085731952668771774771985219763948150836843783\
82875707578", "\\\n", 
           "0575835871708999646998832484883979724314154807801941292591511459`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.746871432780182684083224914952354470056457950392361796469310308638\
35985", "\\\n", 
          "3542728292908929535222262304479720177880581556629685108351899257166\
3708284201", "\\\n", 
          "278277229183649926490621536205875671255576769498617`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01422774738253142549630623236918139560837682664299937061762842017\
96870", "\\\n", 
           "311735811111075193184894537515371855181129010226670063851382428331\
51310759876", "\\\n", 
           "98997077041109768609916121869308561486057362907117794098001353796`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.22152009075524145277785281748581712984722825633593748344410148407\
23839", "\\\n", 
          "0506820657996042085157767307643875488378671030513782920401161043963\
3360739042", "\\\n", 
          "4966748637990335807243216240002761258721087424796473`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00114236246616978401231143571586366100270485127033796745974404802\
68757", "\\\n", 
           "157382072583388701523174242107604680807413035517090628017929250716\
52390562197", "\\\n", 
           "346095771350927768022068231948625849568500209804271512495473406214\
44830929102", "\\\n", "1859368`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.758474920941377888814044291986591894305007079408453960877779101392\
17087", "\\\n", 
          "4045591891525371542345029822355223429397057099498448351092994458701\
6986755489", "\\\n", 
          "2468368818114180326966912039247149402039082342148458999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.19639393687146220906996042418826856508339455493431562717192129012\
69495", "\\\n", 
           "604474378449652077175680264978012126654288908169947907855596255189\
06758578511", "\\\n", 
           "38127212567504799294941879030114827904084225486974624898116102118`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.992157801498803586225739922164082932608822983207694631765794575087\
25779", "\\\n", 
          "2307758598195343487523621652146326980698367199084571380234152331907\
2122172507", "\\\n", 
          "7774517777367983657134482369848140205172811382793879999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.05609612046855374071086354251548274218934444403043956922048121594\
46928", "\\\n", 
           "896736974891894468405362566771898920431587390102977582117887640920\
41437113816", "\\\n", 
           "29922061026001356934096727754322103105153440949177605463743974672`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.746093162791207638662325494212290200388663899492169494822689654124\
66283", "\\\n", 
          "9621835044854684510623478847034978528759624217131985787164243091225\
9711091757", "\\\n", 
          "438605992109299498841530087391355179637701346840634`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01378099576653058592672522110948483024267692553510982014729589705\
37647", "\\\n", 
           "088866865198876655725275920155127231541404874533193804486743438957\
55861571413", "\\\n", 
           "49853115190857208429665871131514597420754189892555973220030166858`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.44748497695354720761821471011592136986799399550520417463173546040\
40998", "\\\n", 
          "4735627065816614954723153086305157554121222591568751506801540359151\
9589742052", "\\\n", 
          "253489576650083926106996035077954567953775671498933`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00238596314275994989673585958356655470902277521822553428543344777\
06231", "\\\n", 
           "555990293217521374256093384204586732726388831808658000085778811753\
10225488588", "\\\n", 
           "776209630833363819866077036178142301828048642419711868533263779552\
61223131867", "\\\n", "0686084`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.753835502781444642535338951754925210736342556272450370493176945768\
93416", "\\\n", 
          "9647403228563938222503499139077338836062031471419180347125834085159\
9484190281", "\\\n", 
          "1257645388313613483972776728064336611729097563195446`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.61589099923553259510638867085931600921721145327443431467015523869\
85045", "\\\n", 
           "632253143860362505751482082991238378224164481887870392624099793044\
08049793971", "\\\n", 
           "18428409054637840153329689889525951876232305172920643475987488476`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.725055601497037099857399724052053191075664689459434870836813340378\
30724", "\\\n", 
          "9484251352061328466920677192929478448001107527078899212116660653422\
0394184366", "\\\n", 
          "671154519204617201800812622181635511338587190991708`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.03637911905006729193372674315565224092842997269873718825973209798\
61292", "\\\n", 
           "756840167168255607354480849827607667590157778591429156662470992454\
69073735701", "\\\n", 
           "42654268114836975587277029031975315349251863902819039633973776252`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.039200532376869851157860936866790767900366376123785032959860582563\
97688", "\\\n", 
          "2983998893867050040721873525511425457633968726348318694393623767798\
2535902571", "\\\n", 
          "04339807814027058224889619668574487746885817698093998`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00738626277846809140555323187429985046794297562262728461037389097\
44310", "\\\n", 
           "062300252595290085883915842302823543400098431040813328653404076740\
05124135115", "\\\n", 
           "158794537615432179564064572783261542849738286658635418371649150085\
66830816080", "\\\n", "3338814`200."}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.7527730135286125036228038863434556612741030827601947317654", "\\\n",
           "549528957181024339022998621044041582482219361000269660491699026846\
75463224593", "\\\n", 
          "4351939536893810370000794873527012674360858318970061968354012927499\
9999999999`", "\\\n", "200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "0.31493131007637758143651109354489443138066797320836580233252847949\
773", "\\\n", 
           "268800238293779314536019426644910822144172412854555134577097891493\
76839247715", "\\\n", 
           "758680288726548234572153222213216724779201272309718185788335596408\
6`200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.13424505076096675533080370178728452064415722192268093085752165005\
44400", "\\\n", 
          "8295599664564650716235716119421083667231749052495294501846195826572\
6289079892", "\\\n", 
          "18819227532515457862502091175027812292459084454374649999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01656399015912952343782610315031905046800283289436185287575571182\
46796", "\\\n", 
           "507713160032345797456640572127708041762012923369403010697178225461\
51416142953", "\\\n", 
           "22240564424554799498042912157689412900103363018650188955374822394`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.74881034558907483940862212559394126470048231824050412247900693247\
53408", "\\\n", 
          "6943026385032138176468886985692081649766487578650831155662358887242\
7873841413", "\\\n", 
          "20510376177292804501808780410292490078244974490565383999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.16026729935071066598910052813609691648137439973766719844419630622\
16683", "\\\n", 
           "158515780030522627445306569211746338766213960052538091113906306648\
19238514857", "\\\n", 
           "57776421663920556217099684749203651454068024858431099149837401947`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.55931125974657329114232910818410941124121354371885733168439123788\
32261", "\\\n", 
          "1007811912270209796350851080491785246239149115380823231977603444346\
6923129560", "\\\n", 
          "47431709816905515648701357544939281766669350634484299999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01108198467701802608618994857145849723649455036720437038032726788\
80637", "\\\n", 
           "519622694912756958215687917615809478153606884642539501596129082340\
33022638770", "\\\n", 
           "98015099359044868269782276355984785966542796929527461022528851036`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.57622689616169434351678387378702442312507554453991527774483914208\
44121", "\\\n", 
          "6812891386346080073334702842961565910586343781218175824561329199775\
6007072003", "\\\n", 
          "8287066648803061397306925554694224091730384375595226`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00164882285094453159037918403904053014665433612430199570674028539\
28519", "\\\n", 
           "698851710603844739851730596239434874661710845925327727326907518707\
23353772628", "\\\n", 
           "403860204598728191789705296615227778185334473601568420601144240728\
90678379753", "\\\n", "9015042`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.07442802964232679918841888037396917905228661011051415176699282061\
30785", "\\\n", 
          "2616246426818570842444601622767328488938126731293246574854080516361\
0409186025", "\\\n", 
          "540019284803592903042663163493094785220600631871946543`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00232203300172497794012323456246616087341445344184050709946626655\
40622", "\\\n", 
           "013210994405560307940017877526956684758565587538637101806708345926\
92333024597", "\\\n", 
           "171862846367626839853547966121315143300033902989640576628296749900\
39820294059", "\\\n", "1361009`200."}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.750147947887040700668973294432119339621942211569560594338", "\\\n",
           "151799390438212100786033011412219196344123107850493010959962499690\
24086252119", "\\\n", 
          "636681038831832303899448936969382530659795900585293720682518192307`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.08144928756187457509775919162022732536172760931208318436411419744\
36533", "\\\n", 
           "064288396412174705407265038004288196521181205073549336737458463648\
17503217342", "\\\n", 
           "38073760548000076581370348242051359119375122552697387276955785482`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.74846380278029438867114108022169068137305236595687915541055490681\
74087", "\\\n", 
          "6364061730135917506988547686757182222544640765992299006033399260688\
7875670024", "\\\n", 
          "51632988949987012586550570422797504205598450551597765999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.04110086965749237556433974027701397418109516460403200684420849087\
92839", "\\\n", 
           "466618734315279250807665499133484843825532858595588595560752489447\
92066299247", "\\\n", 
           "23540864796897596147598941519213983644677353452651287335507848125`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.14447037619927583945562793429738057800987646673425562567568617440\
21529", "\\\n", 
          "3821331266466807793858196327033237964101236606180873690832948462406\
1711859431", "\\\n", 
          "70788912579557801848335105055967519097048353400341369999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00212081571258795911821801482503321252226583784485159341332786684\
93553", "\\\n", 
           "391901460566332649798914391536508608151001508061013474090436658610\
45762447174", "\\\n", 
           "965016047229932325279434462249572205060159369936609910555163858776\
58318797099", "\\\n", "1167771`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.74146819027636938519610716040543385362151839665182808091349861894\
12950", "\\\n", 
          "0793160700104589287215860750234000932528594492049858905708800802263\
4389796114", "\\\n", 
          "81500532893774231143289582401101473106274706315507631`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.02145871433360479144520380519308432691279797632568956029337088165\
55408", "\\\n", 
           "276636139217978648479295063888788514633459912480591739002806445650\
08602048150", "\\\n", 
           "45890791337201738849500821540167365813666716642043455422417213593`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "18.51177857839810842159067451006690805172328813438423537278437700435\
10404", "\\\n", 
          "5208411126369739424616933690674237815931355671382646296829001316583\
9089257825", "\\\n", 
          "107025262041973473523094741191840537920112600939979`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00207055824096475424490085746127992556413620497414350315792967333\
56836", "\\\n", 
           "759412790964331882244724233013165183209916374315006261252554523195\
78234222265", "\\\n", 
           "895009444533065165994153169496043013116486783226890409437551741341\
28830992538", "\\\n", "137059`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "18.750862183971868129963187708312853087255389752861824437176031954582\
3900", "\\\n", 
         "60378723716870109655740001940520253092253141530268701355633034709612\
535069018", "\\\n", 
         "66123707852646563313934801673339888391109014848944621999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.008799331806552279755109050087294806385267274215010897304281585049\
7151", "\\\n", 
          "3605893360781999602782335817840431244860020647231515405904492194448\
1607076048", "\\\n", 
          "73420823225522570882449010607833186922639999714552463654927214834`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "20.748725941533343365210576619509459408551171901677011595515043477065\
0802", "\\\n", 
         "71723624125278419691361036554658630380702151488217798852056150369729\
206953599", "\\\n", 
         "0040944446122083650249360264539160295267478118809997`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.007366810253650851731582767265080908443228591948581361359781589276\
7175", "\\\n", 
          "9988695156368989687338379352399542493524994553678361594698857795802\
9941336093", "\\\n", 
          "5660814791510496523227475312840650423463246088534700053971916086286\
3422059727", "\\\n", "3308106`200."}], "}"}]}], "}"}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "0.554928171893213118649101195766308811549205324245656607292284779677\
85772", "\\\n", 
          "7432756479586502989736705348679197253790331921855086918139810109445\
0824211719", "\\\n", 
          "7639508872183895211958630628043953059355256067678437299999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00666294341613955217788277939845459821833656518078319391258965017\
29135", "\\\n", 
           "117017617195457879123062761357265467758367530800091802098565789937\
11779296358", "\\\n", 
           "831869076218943568527343100926602139194059784702326887506387807604\
24326893874", "\\\n", "8207614`200."}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.3347407414551723305736058850093026344057065779293556265656", "\\\n",
           "745441966879471588434707403479576598299139544508179293152809769414\
26519633737", "\\\n", 
          "7097277440581664958508649161817059454708808857304959042068193547999\
9999999999`", "\\\n", "200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "0.00874091838171849715400316506792912977776478746649739585683457336\
414", "\\\n", 
           "038961830221117810420655421065511413474045680183358655619394135814\
46238449642", "\\\n", 
           "845092458797184784795194392633198624854601005147813107735169319713\
8`200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.914655074368222734705764685674683788507104739532377929869846674859\
41533", "\\\n", 
          "9377223452260965309482222093241650456648721261134807052249781073434\
5673951422", "\\\n", 
          "2276992463284550131797010513351128798092732477492989999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.02624275312653643360372878336225708253880074955533253507181698725\
61555", "\\\n", 
           "725070409032763977337032460865534892590119778950164033978192732898\
51343559182", "\\\n", 
           "05668167877103937109849656747844563927447704276719106866965271376`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.599854901479268574953231299279404617788006657919552021733509921450\
66475", "\\\n", 
          "7175939502281477817141003121761682162299437816890963901882460412650\
5514802897", "\\\n", 
          "5205847156627486187822734113348121302619545259011766999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.24774019538636565608275689904094237422158395005823795330870529900\
81656", "\\\n", 
           "508290308603905628438810025583110243208958070477396852406190366657\
93743350252", "\\\n", 
           "59081904268907968712316360451811187346207711061361531758876275272`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.911147403228368176382806260018590897293571875677512444022549857745\
27601", "\\\n", 
          "2229923779975183470347339758079865397991531593606115400033612885194\
1357690056", "\\\n", 
          "02321516131340080342224067796945061102953239321475`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.07037673522329642057076426965084136185334756607129269929973623382\
42451", "\\\n", 
           "164181818061962525754752881512377916576924135902007981557527792412\
60509268795", "\\\n", 
           "72458331840333891193746048246206703207509013373784513642948105795`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.533308065319941223392409317208456708096350057338604190492101130678\
53742", "\\\n", 
          "5820770150751625462645188043139120974592534281638913247086184924972\
8207092612", "\\\n", 
          "8387224058117603569702854920731204553930015195196209999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01153140383159126631527761036272385538872869062337229142933935189\
02426", "\\\n", 
           "191101915647747535131125314178254087259472823012481622598280857674\
82954587775", "\\\n", 
           "51251971849503886442296825505666864950839767056282699204591780723`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.96535343322057128785546184809548298543379343570586986541905715824\
84173", "\\\n", 
          "7096613422181033953225593978394332205774408245122483942686971069687\
4469994543", "\\\n", 
          "2746149316333873404869887178683587336069963643773982`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00090186158855513757540731510462051915628354750785368418360112902\
21260", "\\\n", 
           "078739557635713183173823256688934152160849876386984472504485574639\
42813234027", "\\\n", 
           "348965970279454441669366868855908757425060946580311162664607513413\
26671585460", "\\\n", "504637`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.145070249198683790135714082843408734090462262396320745460517078495\
29406", "\\\n", 
          "1954178658352146275423591998012763946278708827133623359123926380314\
3394350855", "\\\n", 
          "1579413563411824601322048582553299424860610540650696999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          
          "0.05833877216444644980341620670032605486428264996277765034890559608\
59281", "\\\n", 
           "247720926693188445614637939244110289339924984619267718050924566880\
79464863492", "\\\n", 
           "1705415402345780421171856987184784052993540588897447581857893001`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.652761878201836561943738120285088986735830344079049579980491446929\
56808", "\\\n", 
          "8884393814450934354474307696195155091882469416767483739700071500061\
1184792152", "\\\n", 
          "8700748773232912896350102406994533150817803817951589`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.69197606408740358942875817951630490626319728043537739099864702315\
91385", "\\\n", 
           "024797679904643736275875752826263682993766846841400722168080392510\
69530910005", "\\\n", 
           "92333629627520523986928352933892094208672120104388116090114027206`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.844041516256787006785702210840212576929321820281163094613533459427\
71575", "\\\n", 
          "6659509049809377701107301652085993062522554824518562043873013813820\
6354833021", "\\\n", 
          "7460828010418229436829745035599956202289190479076139999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.04007278307747222533371116843501397599200312537028996743958058533\
67325", "\\\n", 
           "211739835701286148472064725300206154031951308794096279087787177590\
44038864650", "\\\n", 
           "53026005443549911338859137230056354478763932822327763867060404195`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.044478308206349599235154707172612001627090805384575375018041137809\
58509", "\\\n", 
          "4449377283765339042318644979470890866943046572315399522046497570751\
7971665329", "\\\n", 
          "63629295697170338465877707501584627574624131899796892`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00323669437865140560672758807266827207581864529805883197868158224\
31433", "\\\n", 
           "986956989323650034199340146401125696550564370512952696204733637387\
88425447343", "\\\n", 
           "735241105869558145539651300673446534433077181148106588424826082117\
34995378827", "\\\n", "4357753`200."}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.6665517103393060132491130914559199434058089926922676552765", "\\\n",
           "521923405026973160562074115292818554826056452055160073256298475886\
16103387217", "\\\n", 
          "04276950480096276646526559299452302597384497401534830668164214824`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.36894401663514506207159725368434433124056499971367250282820191974\
25328", "\\\n", 
           "397913972893040636553464320666971905586639839347328572257451995074\
79420928739", "\\\n", 
           "20249559235433716132309413487401027958517963902826388246297625922`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.570894209956238778241653043211646535343720015469159888200469350894\
36236", "\\\n", 
          "8884620480080919065346176228462370350129425771600469945667914008405\
0707299446", "\\\n", 
          "1154941701045496139148365873515324846680004415273`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.02622179358143603281449993279582600486215979627038664610468138711\
77243", "\\\n", 
           "954057363828224878604157998343119309996605529399847485541867782657\
03464061092", "\\\n", 
           "02207123421553231306939740381397002268429915950836694148148989068`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.06713683870420510204137204478161145177444626864570061912933213019\
18385", "\\\n", 
          "4911537905998900173012675123779750652725567269164320988053955403546\
2550695845", "\\\n", 
          "8486776856200598685425364110453153885170557759080273`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00507565418032235840485903927335444384827422762880344339378537372\
76395", "\\\n", 
           "553720819066131146974751701951272996030998228291028389858128267076\
23199442262", "\\\n", 
           "502600692707816232302291455372314082397674063521682277184010254162\
07880561906", "\\\n", "0884297`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.154882323829324905512091952738883192882254848663633147806113311499\
21405", "\\\n", 
          "9537889652034554487632063673666992895122886948287037618497309473686\
8507402840", "\\\n", 
          "1611794285716621272531149678113061290407236852299911999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01405594337483491863586439060375298240825756855643635837117137649\
33593", "\\\n", 
           "842993950007253491737972229304782418074439511527091016560861937054\
01295010659", "\\\n", 
           "10359113844153641703047528135373538146238076524322500640891993441`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.682417289033422130919610874585628098237513904158104003673713091338\
51128", "\\\n", 
          "6546768960935230383236128324717244544470637315000487049842028606905\
0427765480", "\\\n", 
          "7153016684593240321432957523637675313813347945523879`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.19216034734515621523323888378636325935688136703129942680956654898\
79639", "\\\n", 
           "213944967824097714583509661667423252768047290869015933526822650965\
22887883782", "\\\n", 
           "3956336393366774543708708960182110087967856488909916514553875678`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.06370451155577861299794504906885511761336235692408152455141237050\
15988", "\\\n", 
          "0349588766649173742782774741473340387712825552835820277941150874959\
4704460565", "\\\n", 
          "789302715849622124825372265191963212022064227481094`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01165631309603046613789184672011391162786973278139128163848605235\
86467", "\\\n", 
           "241039420529480140522813081811696029876874137038051996988275353044\
24106367132", "\\\n", 
           "27415233221113737766419882879587904859343850733823098919890043171`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.68469638188665135092779775919494700557189061640853236309836268723\
31508", "\\\n", 
          
          "3600615778818411267298329578044888945669785608535739703837163000086\
1024603207", "\\\n", 
          "76017244181085663595527630708291738319389860339681015999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.09968629442627228769549684945307207249499097855287897546345572747\
40404", "\\\n", 
           "011368103640124936724423147736685231973010770073969672360477748469\
38116114700", "\\\n", 
           "71502890389662270621102285590076156453066347187016493967354264234`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.60411897847000787065564218139572206625232279297581667207011740369\
36085", "\\\n", 
          "9237988680982858524190161153210337394427871697929728293304223598688\
8469489300", "\\\n", 
          "63341193890680987072863171990272867192200533478766899999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.00732717529407370956510972377573692669386081689071701844649362944\
44741", "\\\n", 
           "838946578127197714857980171150799681255166546965789343346252721649\
86057220412", "\\\n", 
           "198194579902356241937864365969730510881451556157267027561733705281\
07872934769", "\\\n", "605937`200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "12"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "13.686446416121565990193797737000114981234593191815670425892883384289\
0580", "\\\n", 
         "19918720464286892737457685674061029849218274112020330505630418256638\
528222900", "\\\n", 
         "83566280667853238593981484767230513352130100269067568999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.050278727821612371520103077835734025497879152063317429762039663120\
4694", "\\\n", 
          "6075308688481699518074095080051770821409697883668301028911662388286\
2689958876", "\\\n", 
          "35068709746801098828149481083685596792567229676878724122819526762`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "15.701977405364737655594541891853642739930183772104919139575045552030\
1617", "\\\n", 
         "79603619129334520253434284645621989443475263713128934815303419285504\
002474639", "\\\n", 
         "82821742154174086212437295468036616784869984082969410999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.027943781073809501819727232150848685425081812123849043866821569584\
3395", "\\\n", 
          "7380398641335253854878475253592255944583721613017852322805406013703\
7987279030", "\\\n", 
          "53569268425058232958232914022332921785606479942075910368256426637`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "16"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "17.646262386284074814884121618925794145533660813906825272238141408985\
1709", "\\\n", 
         "50972594056156670417320972727966087566516100454758111620314407192166\
409172326", "\\\n", 
         "09349511908453174042867149986910929583304752192936597999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.009073903634214926301408950241280823895695864408478784705261416918\
8635", "\\\n", 
          "9102676786042310481292931583918884681208048139479432030296124913026\
4554223495", "\\\n", 
          "95432696162784734366206095780120364079722727063464312844217584828`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "18"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.151752809658895678415466122278436419984295831588212670078829625247\
29266", "\\\n", 
          "9654434913635336351904245266320744680341247327609988494618872582433\
1824465600", "\\\n", 
          "115564090050726158556099180983146146465554468682414`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0970328156896494391881587259612237734209389780725370471988716939\
326747", "\\\n", 
            "93333588215940875115512684940594071634118328278161477507138168250\
888850341493", "\\\n", 
            "87103569281787247568131567772993056781098761785813777168451604093\
`200."}], ",", " ", 
           RowBox[{
           "1.696", "\\\n", 
            "56957761187796550971313890589587137162558331177497414975696970651\
270174540495", "\\\n", 
            "63355277152482921871634836869359336454650749071959867387805332783\
873670925997", "\\\n", 
            "8629056026651245758215951461167899905553258136130621058`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.949936729042459745061505957202638489207777619990086418271870576396\
31010", "\\\n", 
          "0106744454920759560515624559916961906180499370525712262495761563767\
3193431930", "\\\n", 
          "253667464022417810048325559388536339430924303444069`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0164561307375546431479303606991179739702594099839685266296389136\
845193", "\\\n", 
            "67477756231980673282647310289702874172524744245580189414528038753\
556815907736", "\\\n", 
            "80986675269903392483602960505688178362112809340708337696139061368\
`200."}], ",", " ", 
           RowBox[{
           "0.063", "\\\n", 
            "78881347798019364966681835915825350289379051640249665021682225710\
996690785020", "\\\n", 
            "06072443014179113986671117331749594480094554511137414222426807643\
957277597834", "\\\n", 
            "7784363665589014800604133112197636432681900201069628155`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.759779741019787240918991613491809884972610525851686409741875761957\
43265", "\\\n", 
          "2077365081853762920032416481832145316286629701910718579468752440373\
7535247893", "\\\n", 
          "2047664331272697356936963468835283028686259600230809999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0064039065041443711251297942762238864595802155077126422035784140\
611741", "\\\n", 
            "74046324301710518303140453020262919973688190503622226407403469046\
747685693667", "\\\n", 
            "26865570340881678249154307661230002887270244064473194854751746785\
980007548301", "\\\n", "0804169`200."}], ",", " ", 
           RowBox[{
           "0.1654040845408052784006953921627604617237662984720514278261927", 
            "\\\n", "865043909821526471604873787790867231689658251351217102816\
12864333733464199525", "\\\n", 
            "98851724618823203955773999095227332191720923092454540317553689765\
069055879`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.577053315636432662196995742567955099225423092969173294676876696257\
88103", "\\\n", 
          "0766522942986678802933404320592451066669063989063750408939389144320\
3691175598", "\\\n", 
          "7484334900803501848984023298551614932018152986236198999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.8544655200939959011406059638010358987428435688898357356107923536\
457979", "\\\n", 
            "11576519558505242235203540700770509503963361995298383881185421297\
031830877595", "\\\n", 
            "00612220629146341072049488141840352826303066800633150567742401937\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.224012929692161608752226042252728759445668733984812611284021144\
912539", "\\\n", 
             "2657305972746107523276127898632004070963653805910168039492127719\
6323645974541", "\\\n", 
             "3399982431162923727732813588816467509421275584130048700622160697\
29`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.931964648912798708540190501732581278337935783347808376464286605993\
26184", "\\\n", 
          "8221280740538735508126110355705231351388568728989346240547595190585\
0501368298", "\\\n", 
          "2575610584597381061202820290302279300096370953444591`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.031615946025267520063683232840243796148049818268518507117680883\
441247", "\\\n", 
             "9957716999819241614400952416802835156858465067402633943419152929\
1644370353147", "\\\n", 
             "0991443785859939958524719077736758297588269769175244867008489111\
04`200."}]}], ",", " ", 
           RowBox[{
           "0.16", "\\\n", 
            "97314473296552684278565965246539506140253342306582123648557756520\
118686852894", "\\\n", 
            "82586357699576719584438260040640692851670483456474009316564337247\
876150414249", "\\\n", 
            "27931416687149948725260256302982792387027025723390024686`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.454263330837023214332491474418334906506559927206683959941003321837\
08297", "\\\n", 
          "9992729596485525752020670965594244335806680055816518764265233529282\
2891170522", "\\\n", 
          "1165205264366395285931948090124422956800010681807729999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.026995479821116003509757305036709841398944910402233184610628642\
248475", "\\\n", 
             "2614566536680941544413473595745175184499476437083138607668491507\
6401042317351", "\\\n", 
             "2342610094451614465989027761331231948909475457266863159253420130\
03`200."}]}], ",", " ", 
           RowBox[{
           "1.53", "\\\n", 
            "99953812617844799748169198328655527199122748676730416146897180322\
592361377873", "\\\n", 
            "52503698045368609820905354851625450548245409893869416451891682934\
502344273464", "\\\n", 
            "4625270155317612429027743523883301838975956466539016879`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.020256307550592692626114966010196186137363647399655164670399810556\
05210", "\\\n", 
          "3273480000940641215818545398967362278120571163221645349676269642018\
8785347673", "\\\n", 
          "8888665668593534787587694240230910490005652783425969999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0569984013911995935782501928912049778261715242799332981015130919\
040239", "\\\n", 
            "61874963397909465421007896251823078615728466724687450886860253574\
668440702938", "\\\n", 
            "93217040742536411389171097260825543622627295370657328548214903704\
`200."}], ",", " ", 
           RowBox[{
           "1.017", "\\\n", 
            "19610664046940602765242471615574638694144896837620701491165462593\
605891484238", "\\\n", 
            "18476164706885742710004053244895908599756850449076718008827556609\
388803959545", "\\\n", 
            "1582349495330867667955931703801606139346874604701849303`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.500266338617718185581504768301745872610948378148256148547262101539\
40751", "\\\n", 
          "9560357752106353247735302245849072820695418755885520808737372629121\
3713402446", "\\\n", 
          "0064769655352563485349548731447966781011433725475439999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.004406159567803033888668948920291570060777687387892190833727625\
414304", "\\\n", 
             "6668842268648254642709734181874395895608960154417286340242155226\
7517305459458", "\\\n", 
             "2908416733018181925704394636142387029046064619843869649752404790\
3884614634613", "\\\n", "84440648`200."}]}], ",", " ", 
           RowBox[{
           "0.172807158115306368074095231366668842216758305113993177523456", "\\\n",
             "4800202572015589137259850844435549285539626010890288646322044673\
9158623317949", "\\\n", 
            "07506703819257276971111525996732281207108667058529941218237417044\
7695458378`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.893872118707003267107667708986722182529924593384706425408145517885\
9", "\\\n", 
          "4304604872086032903654048644300914749486055662952316140439634381038\
7235086869", "\\\n", 
          "8853329201640439472027442141419559536314893356080985172`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0120772700756668123121241654729972369051878924610074797076731709\
513332", "\\\n", 
            "16520577770733138236536470599282384203926658794501325816711269948\
343463471087", "\\\n", 
            "32102923269301769942209243910813565274670397716986910876010088098\
`200."}], ",", " ", 
           RowBox[{
           "0.104", "\\\n", 
            "75843366222508341386580694871666833786757177378472679121403574817\
497442810294", "\\\n", 
            "46990150641047285570846038848754005678398214854193936490853403211\
395173576292", "\\\n", 
            "1386733237006431983435592830414611349469801695002283412`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.95726073076963960438092090760355120691937163307411444849577274371\
30965", "\\\n", 
          "6599858562019891428289194699673574598882284680402275501668484090056\
6070222817", "\\\n", 
          "03542603144053022653069145957214649911917258908701749999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0017074544121336212179823531617078612256534152403128995595945088\
217268", "\\\n", 
            "40109600897899007715796859615757975082517873882831574049333093878\
246220915824", "\\\n", 
            "94245539764580551377958154934599222620269278312401610542295113993\
952438953176", "\\\n", "462861`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.0000226721544372734180553511063499893101158019495531312329503",
              "\\\n", 
             "2706078147282546148722551013635588217550908615536859394336417856\
3663155485381", "\\\n", 
             "1067202252463511210762150052703581238808638190379237946222480452\
1044008176856", "\\\n", "0653954152081964`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.611475972350168986611116012757339333774738922883692930026697367203\
31559", "\\\n", 
          "1079036184480069291005157777059937460139364710119968986365636540654\
5286780062", "\\\n", 
          "6133260167246301592673333185429049512879665411403164`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.4985122814200864315598278936299731418121970831496766627013561695\
791676", "\\\n", 
            "22131461106830727923381842773990478078424579635744559640308916742\
996002755063", "\\\n", 
            "37688433382908275230114521314920129343706962910894376946090162015\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.113562919002105501110213329060657904145772552998920763472308002\
333189", "\\\n", 
             "3433005185346797780286077131127482722354599678488446966383011036\
7594835010983", "\\\n", 
             "7929066514132770510934234532730912917584305338119584816662255617\
76`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.411269806411665865023932710727621252489917272109281733337051873988\
56073", "\\\n", 
          "8720591600655958992394091978156417244593345679980918523192506468323\
8005319729", "\\\n", 
          "8787876956369547349147697164584656935878299058087339999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.4082514977158340091035416807741346769571198366674105715792127767\
485169", "\\\n", 
            "51110609521235906396829440472831585765802172635317311663679554440\
782551782154", "\\\n", 
            "91625621446276350290054444583923132406335878411850786051534682776\
`200."}], ",", " ", 
           RowBox[{
           "0.978", "\\\n", 
            "49461313619092429623295211451181426558427896092700186899651446972\
352303743428", "\\\n", 
            "23172210544632803815457802722414284208674983990679188729560005192\
476009608238", "\\\n", 
            "2320121985014260185410267142122583371891124520293493516`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.847506276971993341341814083767869429857615889645214667788099461501\
96763", "\\\n", 
          "6435107047006963827069044169574514079308863734284341902069192633793\
3259396728", "\\\n", 
          "7493150981764823816736868594708236873913670408393649999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "2.4503750123528372488248483751928648740181648878589209347409835081\
637377", "\\\n", 
            "04073154208486433500375499729584911933972485462209191279164491994\
219547034431", "\\\n", 
            "77940153469452857381653332031514003794281867619895843082759093788\
`200."}], ",", " ", 
           RowBox[{
           "1.120", "\\\n", 
            "13020355746742092300337177020963302709557372496414141710576660599\
170868829226", "\\\n", 
            "54385767374127522548016589945262896855198636434907659192372727951\
555947573053", "\\\n", 
            "8375326893054750767589431454551306291300343565783846534`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.639045125152739144035687556044824614452805692403203999590205416086\
37040", "\\\n", 
          "8849777801680514548109014900200496994086408609526258966800834929098\
5634617156", "\\\n", 
          "8712536529988956797327138582210942056498979798392232`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2781062974489222645149796958067910175052011837638543747362875860\
720425", "\\\n", 
            "65569148381960661747306608011551710033854494975495236811733872234\
803261374215", "\\\n", 
            "83318644973499775640410014181373916166375098359056111062809232134\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.047809042879219989444158822454400917508361094413186202913661304\
730695", "\\\n", 
             "5121077813380086062539547018598515494581012522236109700965480637\
3391072256822", "\\\n", 
             "1356199154327652667931474915799941896328618350958967321411055023\
15`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.51753191705829785300510378215234448084410164191653322405481178257\
82546", "\\\n", 
          "1677793892617991276702299444813580394109528089057488599518487604420\
1567120344", "\\\n", 
          "21751918696552460860630025068863141036566101183386219999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0152615083874296558001592077443094928791837378574908981932836764\
382555", "\\\n", 
            "66495982307121660019875457883030471206497259386094215671223646973\
860923416652", "\\\n", 
            "52758114547399484604756698301876469985756105756187665723541585998\
`200."}], ",", " ", 
           RowBox[{
           "0.670", "\\\n", 
            "33897402028304947202726598989403995947491880246481390796661448623\
793696284147", "\\\n", 
            "23657488570688865687210965962644044489327639047265707658015706998\
763473451241", "\\\n", 
            "7150803392472116496926080897349779840726094912137243301`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.93186152494892509461627196963779111851482454263035995188581392744\
26921", "\\\n", 
          "2982145241524245333178614754315416487116468205423477259632282628971\
1223034546", "\\\n", 
          "00705523615102273180996195523753268054423741911102689999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.038568930960879812557897920648089916094971175908011755131488161\
543707", "\\\n", 
             "7173923853167717053913787238016487839039059149901365907044014503\
0552118376988", "\\\n", 
             "6608842130143109529551290398815541538242008530549247508663421203\
88`200."}]}], ",", " ", 
           RowBox[{
           "0.92", "\\\n", 
            "25736200458095259360394216185390045890376915421568086230856669359\
809242476592", "\\\n", 
            "10816582466992037219818596674636663154306423914494327544560779184\
056947412266", "\\\n", 
            "96823961568792543970053134517194080305017694797438221683`200."}]}\
], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.39690054097523907983562305347463962386120265297163894405460867083\
80094", "\\\n", 
          "6792757189120356734611075940995485061902020726551056982230976620929\
3803631949", "\\\n", 
          "93954591047717831589469421595276280450570182353988929999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.014348881125689727723464440281113143837217771817904028962705491\
537792", "\\\n", 
             "0982419865035743839206706826796251623028468007842442759817608201\
2885383685945", "\\\n", 
             "9789671375647448721280152451221422174792932613684648433849367004\
51`200."}]}], ",", " ", 
           RowBox[{
           "0.03", "\\\n", 
            "17168379538602894057161221303303888787777299392031088259246847041\
812708003343", "\\\n", 
            "15948513597190304217009706818222416500902691389895050533971597411\
312115525639", "\\\n", 
            "87852343815929475497572315764741444424297096373217466433`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.65183022172909742272607862406256836188350046981718016514848627731\
83036", "\\\n", 
          "2489632129579997501301134533518849600227687395461549645171060179175\
8510032639", "\\\n", 
          "723443752935987507165762842370496205585524623030991`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1467031170068531633708580805130125104415711099971405962871353839\
772434", "\\\n", 
            "87708575656355098780696181359150218486115353388089260257707262706\
518667801813", "\\\n", 
            "8424857279746609744806125654034231158329177694555022858184062398`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.019760060480789014765381041686425904460434718088388499232234122\
911534", "\\\n", 
             "5012543705552872359533578672581529402538821821445393051931452206\
7527810211298", "\\\n", 
             "7173974085889599372872862106926965949668524745663487750822355943\
03`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.45657151227942327273371166019280432519247179473558863689711806860\
35936", "\\\n", 
          "4912327534660422246185120810502970447353466477350716904960924746656\
6956630720", "\\\n", 
          "22504238986331518689524870553357390170986625722819449999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.006473377264347358210378871392001159435503352867415871974993303\
788214", "\\\n", 
             "1319211601574192111605418938551109124552126828363997403859374111\
2124024686422", "\\\n", 
             "9629935122821688740450098922473559630639825407064472921043383681\
1159955399235", "\\\n", "59641521`200."}]}], ",", " ", 
           RowBox[{
           "0.462088246724018803562040727847032572243608088239817351202870", "\\\n",
             "9683251473486866297182869276263965168694721747563149851582663489\
4314413417690", "\\\n", 
            "51561578700034583308337033825046072505463933358520691834445499151\
0851938378`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.62236834496757169129381864288950920777717288152261680217978626374\
4", "\\\n", 
          "0714414895263906053348304587564605787692223983455311879759227103074\
7404274963", "\\\n", 
          "20979688281240546343205631953967108433915145269352269967`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0098546818066985424707126620265869459154984223062948165476539469\
057593", "\\\n", 
            "19204757020798252770763775533481186215857696110064393077477250358\
576923702229", "\\\n", 
            "51589289947231050539327978925929685471928284439678544325443881075\
`200."}], ",", " ", 
           RowBox[{
           "0.287", "\\\n", 
            "94958267614979053857712951949035576100603312839648836497796924302\
060449839592", "\\\n", 
            "80619495558125660164564043439229806719636951967844474085853858737\
590364940537", "\\\n", 
            "4313763767407833149961914581109546158417251879171957372`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.66282947311041337551491282629826008539709965841708207943332165739\
07579", "\\\n", 
          "2996419111003799684129900122147529120846436425866903713932638651327\
4214041006", "\\\n", 
          "86426395858416144789805693894141228824579959200156077`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0767891278088865362276725102223461299357343941275693572132109204\
334561", "\\\n", 
            "05417485434508039308662178214477162267705455533447187806986193763\
034361069838", "\\\n", 
            "41839073262421592805048707445522742831542610033257355149036292566\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.010896412513198008191593290218125034808430516742597811103984796\
407549", "\\\n", 
             "2619048745747633094538553202265546405265875177562745926151837705\
4151664689351", "\\\n", 
             "9270833352550317659459470544873228121412439818010733875683320927\
83`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.41719285939079206646014784738785084685315184220930789218222190442\
30275", "\\\n", 
          "3657080460483008324771209151410495864154461535553723146737550719642\
6622993013", "\\\n", 
          "347113218161459673419128136761851877857309196424881`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.3116488652648209192353081600214837042206410022523177195690959396\
719502", "\\\n", 
            "00458277004933807741815625311437030014364775686833588321782790616\
193978995548", "\\\n", 
            "93112846273034107239305255999868780052769019564207532788734703324\
`200."}], ",", " ", 
           RowBox[{
           "1.367", "\\\n", 
            "12144724584409966154540220205884809852264694611757247786880020361\
237507686164", "\\\n", 
            "94061315931901569071844152033122108785766068369410744072317785826\
219163189437", "\\\n", 
            "7865444323261364191943392535362538764066263506606249544`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "14.66290511846157835855323281147638699538958242789760866922762281628\
05195", "\\\n", 
          "6841867657756388527699674761805521373407712266649539332040979807432\
5335205796", "\\\n", 
          "72176605432876348894292556781668254539745394850151044`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0405117171545973352122190280890088694776315412646209387801421549\
758513", "\\\n", 
            "80588432774314270333961988087985314329384302336761204229966368004\
095261885923", "\\\n", 
            "77007035512055306267943962721161910251613511392077470492486559429\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.006228237497180462924190984803601150349277405691281427831611439\
843633", "\\\n", 
             "7965620707971250238175033879901093232672306252054161143254829743\
8215842835207", "\\\n", 
             "0574017527834564821491283889734210179139825230759217975171733312\
9685152558146", "\\\n", "27006623`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.48258094863982916369078152715908243959498662711090840000", "\\\n",
           "056584219921588419170232018716527078024403084968292101325856274284\
27263947613", "\\\n", 
          "879191262526473977539782997352188575554711227581524151146771537135`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0134092101586952288599155486472087516219670214790865979953886887\
840465", "\\\n", 
            "83968944373218711207621681705183010517925599807649091335265079761\
778363012751", "\\\n", 
            "21195770069214995349248984488766926996355431520979768926904165332\
`200."}], ",", " ", 
           RowBox[{
           "0.322", "\\\n", 
            "36804574026478237736995788862577596972930090530290635175227464664\
220916065202", "\\\n", 
            "27452914578627380876812076445390084357114292498511148278236681364\
367619369016", "\\\n", 
            "8620534627034856691275649077490693274994794060638066622`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.71959286683306371405901752950687815118342534011662889697763484033\
90730", "\\\n", 
          "0928834939189348284130576323104851128916090877754608755508298259443\
4912712092", "\\\n", 
          "2514329480182551212115809834489679938954634204689155`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0042622809870727403634724209843661609831766427988402694035083348\
454704", "\\\n", 
            "96345025988099063776498663755259829260928580172575444987385628048\
536470758655", "\\\n", 
            "45199170764588604616149259158005122551709407227183250758830777887\
108719065173", "\\\n", "4461564`200."}], ",", " ", 
           RowBox[{"-", 
            RowBox[{
            "0.000322075586516581832019829402218394421656806985379067284401", 
             "\\\n", 
             "9182404827976227324359263515925980116705923103220397430012552496\
8401979693721", "\\\n", 
             "4583202025445303888645950632041177664079800476059794416670726676\
6739184254754", "\\\n", "02676262789389597`200."}]}]}], "}"}]}], "}"}]}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "18.683853624283812017488172138481406154121708551469980609200188707053\
2948", "\\\n", 
         "81220246173161680918850628217557526676541581846770254183273701948169\
817087335", "\\\n", 
         "10232831695455896412221422675547528554667542615710934`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.01347943017929754704138680969964905214894229386901392647386011740\
38365", "\\\n", 
           "353049578738351785328706218977578358022417098743876903187522282940\
17933841728", "\\\n", 
           "75593565200217293588079579135163010315093369458405995286638570449`\
200."}], ",", " ", "\n", "     ", 
          RowBox[{"-", 
           RowBox[{
           "0.0018499696986825746161985293058416570427190499129460474252303375\
58683", "\\\n", 
            "08088263911234444099882609514956750602152781139149090544392422488\
343654447771", "\\\n", 
            "94697921305861760741074055061472796197161810810244188870084074376\
112056382572", "\\\n", "04919818`200."}]}]}], "}"}]}], "}"}], "}"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "26.625778507407710160678629683772326875737719228366730825180911061583\
3996", "\\\n", 
         "34258134098470016154473248596742468681324312824075882966878492606593\
049997526", "\\\n", 
         "71554001054041498032659787899897154476722514164712272`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00343406765629352363676714814256763668905746147086183450051399193\
88485", "\\\n", 
           "979212415225606288965911918698543866061964071318809250946651964525\
37142186493", "\\\n", 
           "742156354796103310847239297479345540719367482161135848497823803934\
50640963481", "\\\n", "2708307`200."}], ",", " ", 
          RowBox[{
          "0.0004843579616479638902402546604665696312381983214015818256514", "\\\n",
            "79428370253714849590057409608502175969969204457281250216593317201\
661708972307", "\\\n", 
           "871043808614753592622588567158233039785878941429460335818257388788\
86002974464", "\\\n", "4886251461925294`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "50.533009650471093079626820397000024017771848297239626913636023561557\
3689", "\\\n", 
         "59849411633242807649962107807007483261678092666132927940434637780239\
136355864", "\\\n", 
         "07688818674326651802153309237499873483127747054963002`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
           "4.0996870129153888968396567108037370398612714923227471444123096188\
08695", "\\\n", 
            "35525495919868332699310297404724916440115765789703998923249644978\
572546605922", "\\\n", 
            "22260672075431218796335814907648407898785831886504746522316257868\
5`200."}]}], ",", " ", 
          RowBox[{
          "1050", "\\\n", 
           
           "1.2023267923346409620558006547795566245977486703949525443039735341\
87112389522", "\\\n", 
           "776426334053275382457596517676727107119230249556728350954912545912\
99767333407", "\\\n", 
           "601669327216595168901618297578796454470130429424902809307018`200.\
"}]}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "2.038607301448964849819510408054017746071647104763714738091847466730\
77705", "\\\n", 
          "8862964333686808233715165694904647315425976181052473931728107113511\
0770786500", "\\\n", 
          "3060385076535300549773689228056323531306676060807229999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "3.6688658207249200036813200648721084022397059632522996752166062669\
937093", "\\\n", 
            "14389932451259371600672029244758386534287935800835973719130215894\
663636980738", "\\\n", 
            "09601131144222633662392426722112493805605376308336638183532372917\
`200."}], ",", " ", 
           RowBox[{
           "4.494", "\\\n", 
            "14805486136705900449042229574473913808550974668303571226360798489\
676903053759", "\\\n", 
            "20947657520813630407208343724731893421127505049928230532293263873\
899241343525", "\\\n", 
            "0686500006739424209246652896152901469093670542952905506`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.455701698863202461147587563672664683584452874762151521393726222936\
00821", "\\\n", 
          "5584599043087424683640650055112441091711250819153727088798818244891\
4459449768", "\\\n", 
          "019979510322059062603687489456078467420570521103689`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1264344083425620251162078339527561616754465522243020602928186822\
045835", "\\\n", 
            "81971336842624032826630604480502397185159729596400731292485686412\
339130097910", "\\\n", 
            "60308267703023713104879900256313328347324062804151733163449191198\
`200."}], ",", " ", 
           RowBox[{
           "1.243", "\\\n", 
            "27312716122246451155644999281435721179820314681582058379081419715\
125078696835", "\\\n", 
            "84032336748955754522907038956131688288639995426357264824218472203\
980139001121", "\\\n", 
            "7570857861095477150745873248334128153571468111754379751`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.049811952290038679208419220829532063493892544271541987505593383432\
04995", "\\\n", 
          "6285754906323773681010808545302079503479329614704047575556707100021\
5006441147", "\\\n", 
          "910148218361960541237499263469881505435228273836044`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0890159342754683669165180663876438399051011341060976999132668590\
303320", "\\\n", 
            "22166448641976223174493187339140297973425973385898346754861951394\
281939995161", "\\\n", 
            "80550152908495684517355186751945318049435333885794051725026382089\
`200."}], ",", " ", 
           RowBox[{
           "0.722", "\\\n", 
            "80090665600023032839747991222846726557548908707569804616142913848\
371195008695", "\\\n", 
            "84354461544679715110244229328057754184977333104744406160538106363\
652391538062", "\\\n", 
            "2254195591777264488194920519030355036734995288550027277`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.825805955066891666699740170279192827246123356755214012361608375362\
37380", "\\\n", 
          "3779816561833654425733957668523628636841013998454801793605382369756\
3962666457", "\\\n", 
          "8528155011048932101026049797990739636049503488577649999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0004458803534386233990136182551171314033398077189213934936375966\
877403", "\\\n", 
            "52332169489410957087764808658565851451825404104138305367378135645\
459809286825", "\\\n", 
            "55111408695103082377058614178117199092072376533436471042227837425\
061086993161", "\\\n", "6792958`200."}], ",", " ", 
           RowBox[{
           "0.0912902589510413122095619267430177855517803422887835105466186", 
            "\\\n", "435247799238364243303724441387592460112318168488669629895\
52327600781726204559", "\\\n", 
            "30436190580959392624464689901248264310665625365745336612816485244\
593625786`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.857086036874262464143120601225259676980881320181466206683375843505\
56", "\\\n", 
          "8410680863599353687577070715392603756626964167387880592584187000742\
5395471152", "\\\n", 
          "553306194460580510107379760360628897503191995682360287`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0048785025606100917424854903818614275872431110933331646917338149\
060871", "\\\n", 
            "05233702970098531497863723584903528385131672301170350162776296956\
078880343734", "\\\n", 
            "55345682419668603968994836888027554713687405453666397405746235546\
664727604871", "\\\n", "8213902`200."}], ",", " ", 
           RowBox[{
           "0.0235178153368791930149091000446534815043131282536247772285784", 
            "\\\n", "366413220729856459124173135247695967689420982384744646992\
51384599914706411188", "\\\n", 
            "74316613740206956076856356083693468876464650884152127986863220475\
759331124`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.44514989421234082380484946124890393428358496475698030907088399340\
55", "\\\n", 
          "8865943384071302937306454407908478527318775026972774746387961429693\
7195954782", "\\\n", 
          "229859119605252575597474188657226754670111436773606333`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.003145808467425925148985222669425354949335426584182243841075522\
348525", "\\\n", 
             "4475570984631506272170270460764774689089859599160614407282412001\
3406747324075", "\\\n", 
             "1267993543162865038982863476513967897320190639197106673628462014\
4871443169836", "\\\n", "90380146`200."}]}], ",", " ", 
           RowBox[{
           "0.019229034108302041462804760569147362541944839677150052566938", "\\\n",
             "2083815509415722313968954390948417044424286723104444944336169435\
1233182835306", "\\\n", 
            "39285409997324666994548966878283374136475783141140251908471962088\
7906108524`2", "\\\n", "00."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.416941246744841627095677670290753095073520957130519929241143856194\
70877", "\\\n", 
          "9358388460548034535206729366370860882032452868847490714128104871141\
6662192408", "\\\n", 
          "8484094210580387241739134712302752477664237624524252`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0669812859102805782182441468037660297495837993799159020757737962\
722941", "\\\n", 
            "15095036786405888086200574083659493028998108931637745041596651415\
662426584851", "\\\n", 
            "9927617568011735796797336934832844813406958755368310487204735546`\
200."}], ",", " ", 
           RowBox[{
           "0.1757", "\\\n", 
            "53555394391450207282893115573024335325083371424776547303748540289\
180487869890", "\\\n", 
            "92765018099813865357398852475183932974668197409210121377548298912\
918256027095", "\\\n", 
            "021200506174524295103240371794249956349485436993284394`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "3.845214227244393588436418076834909764595864362419857729388200459543\
98301", "\\\n", 
          "5518443806972944657694542116368964792719594337485185379873851386459\
7476360840", "\\\n", 
          "8087903734349301234871553978936302756125011867721067`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "2.1124977581602351093478392870039902032119395799817082812264909181\
505006", "\\\n", 
            "50602468164644537970681835131945268266301669497596270427654659100\
147282421681", "\\\n", 
            "2926769090752097279874442724800496431000184809461654965692748823`\
200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.622045113246997630305845572271678471242809192411588507091514387\
769240", "\\\n", 
             "4356577634645771542071569651612288792663941898094664937178400529\
6994176953996", "\\\n", 
             "7292280915916294134957494087928904064209663218818393671265727390\
13`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.610160752601928443163460099827507495103141766691244429126040746723\
99618", "\\\n", 
          "1912435859380601348365282949409346502381678364946951984492338958940\
7931192195", "\\\n", 
          "760685958352094121651356441660855522834697047927466`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.020062824494227577341598225312566855214588079769935462560900158\
577896", "\\\n", 
             "3434123973335187967578056737313536547942109606492312220106909741\
5370944122315", "\\\n", 
             "7643430754634522905902771081841061163205423493510618350817033448\
12`200."}]}], ",", " ", 
           RowBox[{
           "1.78", "\\\n", 
            "60976649113525437550276085549042620033324075565513730365449245299\
495774447911", "\\\n", 
            "90293032771354083949926655516072752662553413733781577732176858450\
400713135514", "\\\n", 
            "37844096256835557770141078301713353579062655539390094562`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.364848645277626802832312661363732558529034875446949408793743230415\
77061", "\\\n", 
          "9908885588868369795709140899312817477390643154547152280686515984275\
0832156524", "\\\n", 
          "2942599208581448859967574607486105702976494373496889999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0834585692903596627042336145895169747427040218786487806865383677\
992157", "\\\n", 
            "00947878817449349461364364001084576866353076111725018264231521723\
317070305405", "\\\n", 
            "56075419040671137700684649907892548508581309023669221586516168226\
`200."}], ",", " ", 
           RowBox[{
           "0.920", "\\\n", 
            "37703560098195856897171505005520402400188889479745608659919311804\
837996607203", "\\\n", 
            "16273094611656027805289923335976891237256832320635079651967022949\
367632793807", "\\\n", 
            "356340438045587028144906749540410570319757579157606126`200."}]}],
           "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.833808036624836399313670387466839918342807356791256274103662391864\
80739", "\\\n", 
          "8292934437237539178008767471100006829719118961190285292551352544097\
9202702336", "\\\n", 
          "830402582805551152012835330991404972783609353781795`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.019589413858952184781693924676996788074420106324458994615353098\
660289", "\\\n", 
             "5102647128734368973710077490242823524059410138943105021469936306\
4865633131779", "\\\n", 
             "4857465690041412662709858736320711045206469151481001897621446837\
4`200."}]}], ",", " ", 
           RowBox[{
           "0.042", "\\\n", 
            "13285877276935409701829666865588153316465442415084943402658286179\
581430044303", "\\\n", 
            "33702355502848969260817025083696956340898191574782773829813217469\
914757007641", "\\\n", 
            "7703431976738370253466682900004876497170904780073314675`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.909154203849388759433252649641367032553494380238425324643637511797\
52953", "\\\n", 
          "4085207311267988979363241184087489921740713942989313362616401180668\
6027263574", "\\\n", 
          "812213632274435651718388700044195445942423233656355`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0073841991569614546792320241591660347271927404632184151861362279\
334366", "\\\n", 
            "65023583572118788975781877409144668716474947477566527556174420516\
044353561778", "\\\n", 
            "67011933666171689558854537461965259888484103791859338671887374146\
364918634044", "\\\n", "2993827`200."}], ",", " ", 
           RowBox[{
           "0.1089246899373439202325805854253469823796990027257095969234304", 
            "\\\n", "174220685825075751678707029913091590232738669645369748124\
00740506092792580578", "\\\n", 
            "32462415558011004776579770922739921611696220199351754028494301979\
144364644`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.49143296838861391555677583826554804297445614377919507071034997866\
63", "\\\n", 
          "4345304296944609404945744010888770985365796566380120772695920168797\
2942163922", "\\\n", 
          "8292286050081187034826940613708304611779960140887456865`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0017061580378557361024857306818415238715952115948273364168169009\
601852", "\\\n", 
            "84681728597683700635560316375318751392503816077450324148516014592\
112688493833", "\\\n", 
            "35908305267994352534570777435597626532144439676097324773012738147\
346014423765", "\\\n", "6815103`200."}], ",", " ", 
           RowBox[{
           "0.0002575825185465286904452308963855366041575682620611013264390", 
            "\\\n", "476654986902927058258781333934311967175775627788858022256\
26406812248787177665", "\\\n", 
            "96098519178982579481437419103989309846170346539925743990834417995\
930307178650", "\\\n", "842947467766563`200."}]}], "}"}]}], "}"}]}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.813021021998223140697477000324775563465838241243787659041158748413\
96940", "\\\n", 
          "0504990746376833033477411104196216047421447060771890335412806530475\
4973485153", "\\\n", 
          "8691702693314637175877308855438094875869510776558797`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "1.0866724179515764186075326569976208535481551345859851733618851093\
751368", "\\\n", 
            "07563278419570222872107362157528817672566698181150970856605177992\
851480640581", "\\\n", 
            "63612238163284755597985946213281568970273474472615930293752614484\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.208778437608090080999301409425501640729386760157688791811428940\
557829", "\\\n", 
             "3269961724019918689488524346037861603833181526862275883502544635\
1538790735348", "\\\n", 
             "3060799717433906584115013953927784788886312828293163194946473841\
9`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.499856725080663451768587410276541352107751564201986732968230744023\
72413", "\\\n", 
          "4978402649540722935647661353552605543015219845090585577571296008101\
1681451645", "\\\n", 
          "488407352470500542518000279545616608706083801404138`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0228374491160934154561319932002213140662057190045956763485885709\
197313", "\\\n", 
            "58878977340509476707558606164111479169193829903873024789690956497\
807241342364", "\\\n", 
            "22216406387580343217073602296712470221557703005667366705486193974\
`200."}], ",", " ", 
           RowBox[{
           "1.732", "\\\n", 
            "03627074625103340803300629771948663318183378797909544324704575938\
330851293583", "\\\n", 
            "78849859844259774090509784885536852553241036856530432616330839385\
906326075150", "\\\n", 
            "3582039315064663061145702199467252024289017742616497925`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.902942671164148145463659828258104745504238941290694306667438845290\
38340", "\\\n", 
          "9098497388366342424772469980955765960660767720679238571058302026174\
3987757158", "\\\n", 
          "164165284419774043478680946147245919570642850294847`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.046319344301358186727188002338373628503193592577736721721372773\
266719", "\\\n", 
             "0851806817764995419194032715867170245272780333314326051542697524\
4087123175869", "\\\n", 
             "5630515816528429928618382069125353740190586569455040515670796721\
55`200."}]}], ",", " ", 
           RowBox[{
           "0.22", "\\\n", 
            "54280515755220272094759733212721581224028470736719739653807744440\
058240467167", "\\\n", 
            "72788814773080721515867693833634498925213048776617699066991613539\
924591491660", "\\\n", 
            "17788080455213281118803991908451154062653445362512748697`200."}]}\
], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.479237630066167361957821949373822954797989336298134905294016316400\
74764", "\\\n", 
          "6550284758968966942389340795349495434093267375377066249539759730582\
3678924854", "\\\n", 
          "672391172673991589183273391116801132963568372830685`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0112589410694344633281392594679674692116091169240475931132136569\
809632", "\\\n", 
            "43248951075132550402184140382081023555493351518032024828055943226\
120916891602", "\\\n", 
            "27493729995843709048572917909590517597530846617903344907847243387\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.000617638193474625933493862659823807811050813031953318285483406\
413689", "\\\n", 
             "4270131357403247050322920740287778591366979864300599423248579937\
8181063383452", "\\\n", 
             "6931683463099370975564574275526719869911031868146360674203797766\
3544209215603", "\\\n", "13027612`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.63875120262528007447593036858497000993888322687776673151", "\\\n",
           "953609825728087402013096564487865164201987609893744520190285638636\
52847097726", "\\\n", 
          "464362689565005456409613320372427850555537218390434358501413057511`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0248409149255572994951342560840174547546496524604016075242103338\
032435", "\\\n", 
            "60537041141230248133973346438669874517821044644584858088123510350\
992326255717", "\\\n", 
            "66765196159148883860512764554559862052762451395749152166862824989\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.001385909974988272114737697002985642427857423019343529727675878\
331084", "\\\n", 
             "5184443808787014126140896021696707909488658219803136640084738761\
1967296245730", "\\\n", 
             "0398661887302750221622281320149260904178012220200865589889364953\
4920794949897", "\\\n", "77145374`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.31265705501151715564244470777946958932022271244849083416", "\\\n",
           "241529258503123449845102351559591719576784821598319399064380754277\
68315919371", "\\\n", 
          "4372943690617410367099262287717385947161236557003869205523475357199\
9999999999", "\\\n", "99`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "172.02397207173183191302109348185816596493909712859038507744086709\
2", "\\\n", 
            "17388483644342965060640129589385667996273335343245282887050298844\
832890321974", "\\\n", 
            "43614986730914575308723484592152678593411533428039481010002614325\
1297235`200.", "\\\n"}], ",", " ", 
           RowBox[{
           "3083.3697143037857128777074225802014640049832390211467038674742526\
394989836", "\\\n", 
            "11278505337631473130538373816429326954773390649936269825670656046\
288735455531", "\\\n", 
            "8248051476480155498979784736367335583032232153581185512581817653`\
200."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.147978275726721092158163713081882795429053804427334294762403457810\
55917", "\\\n", 
          "2342005552225857855232801468348373359899876411885138264605657495867\
2562587731", "\\\n", 
          "3489943105635096620557356974901013686646456320558536`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0112183318069533106044535522929875684590221846358788401416498121\
983615", "\\\n", 
            "28857533429964808534108256673153432489333910494536923149525765863\
385404886395", "\\\n", 
            "84792777166951775710552112912992794462513569389721564901694639577\
`200."}], ",", " ", 
           RowBox[{
           "0.071", "\\\n", 
            "06045159421925603380299297857781892686872887177110709396918162295\
155483290222", "\\\n", 
            "62043221454873218265790262372647955362818410479267318832307340474\
076479438291", "\\\n", 
            "2396509079312524348518571515289883277850770548854494971`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.797965656278437805685453820691378704536208676946244248313543533547\
66789", "\\\n", 
          "3715094901579330161131112979478183169139512771940382386974942898872\
3928788031", "\\\n", 
          "2526615977342280355761739480212745025101145440399648999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.5535247081432979119422629826353663836278771410617236441230375942\
747892", "\\\n", 
            "87537708532358899279422470122337347642284277127564038927338310461\
299562677843", "\\\n", 
            "43752087523032252600085371452810911549788369134365494693329325228\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.088851379348588263815306743545038097919973610518224236413067943\
979753", "\\\n", 
             "5802666843073877877133437630111768628956425076619845132352511005\
8708430773616", "\\\n", 
             "5374276755297909834419223525575060788572977655064179717417472944\
49`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.531285843905228671419774612813985321228854810214119293258286371265\
05416", "\\\n", 
          "3238338762668322481180137453881271961311119103033340643538444534875\
4318029466", "\\\n", 
          "184317398964129017060744481135436874470232561020918`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.026465707349671410507133476826504880411391302619824784993816458\
466992", "\\\n", 
             "2106376727225066524997933900353137478286485643057914022893069539\
9673425440952", "\\\n", 
             "6873859506665689560812971723197300753628821003254392545883501791\
9`200."}]}], ",", " ", 
           RowBox[{
           "0.900", "\\\n", 
            "63641703394825731043932179657394583307023306542506111295834948562\
699772536319", "\\\n", 
            "29102478311581326679371965907254026251668500144286810144337341927\
204951363307", "\\\n", 
            "1933892073783814200400317186263448421578348563732928852`200."}]}]\
, "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.789655088369271984551733109833390962664282620381996670709966298123\
45935", "\\\n", 
          "3036375326375557870657429253999414479644095990306382711509742439830\
3246105599", "\\\n", 
          "1266799587321727655579262221971548003191637906087201999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.2814124360571454079132887438499641915830390002657475749883205430\
670600", "\\\n", 
            "31539342471651839737889396975099449932522703064684024188445028499\
348226062950", "\\\n", 
            "90991718256428868911703809238822088540380665297236412027091375798\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.039665796631055080546357166741501098413129289634656280345964058\
134190", "\\\n", 
             "6989816164583999800784178440203185030038735629498286509385159516\
0831215740343", "\\\n", 
             "0550134882421027316249862101480041294994719793597263064956050033\
54`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.46476558250032072551810925642861677057380478659142477204753585162\
24758", "\\\n", 
          "9824371295798483417289217324538862376046691685522938872327623822537\
3647177286", "\\\n", 
          "9243783180230097687529975951499263849888618709561671`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0006999835707542131982949557433435246826357221986605253937693247\
603433", "\\\n", 
            "60102669728819311863236321904462543327562809317252575722068829928\
388149739825", "\\\n", 
            "00611393082984274032132875371772076017782974465554647020481552328\
212375065728", "\\\n", "0112028`200."}], ",", " ", 
           RowBox[{
           "0.6855173123023874324491815773297990940060886907040869522670856", 
            "\\\n", "756637051926268104048542730423629139570796149331050248721\
33160800436866480237", "\\\n", 
            "01310500175698529930320811910286182652879402084956935050102207486\
281900424`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.15169336908753689499958428645042984186491321765384839471056459420\
91", "\\\n", 
          "0533568391903882433367751194863021632697252484311769569130229126983\
7934146219", "\\\n", 
          "7392316187405889310193682613725418847456069120538059950999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.013415790320769871601301430013257035693981182071328980837021692\
315497", "\\\n", 
             "9242729420917830943332800647048034606766497874185539053783529533\
2572196768542", "\\\n", 
             "3492550625144955255963391480597588624221090773207401489113967108\
24`200."}]}], ",", " ", 
           RowBox[{
           "0.02", "\\\n", 
            "74090087443826764367562218658984955660348456263010507692894262944\
608943012062", "\\\n", 
            "56491824099391598332024247784637682416991223324559222786902175970\
359774873217", "\\\n", 
            "9913743674956153343219485469554904629962508753079194144`200."}]}]\
, "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.74611728245832882389221098914645575585927521737911425799778804131\
07324", "\\\n", 
          "5764172172382739316819397855414199736073553220722155889232115354704\
6484850305", "\\\n", 
          "40076299867111984031127131719905874621413626470092109999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0045835728862898994885063019563676248983939909877944592453683645\
079979", "\\\n", 
            "07532840209717717993443161850242944963889774941736927426798485559\
346644138401", "\\\n", 
            "23338887768182908210006971910145736754107277854134800624673786999\
277835909673", "\\\n", "0285238`200."}], ",", " ", 
           RowBox[{
           "0.1654698140829938685779262544769574824407501178315225828867270", 
            "\\\n", "376737616943656456422456320545832234787971753658469493137\
59412086278115108595", "\\\n", 
            "41818895444361789469937206610073624819857112399763084742419347369\
402876387`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.84282457387382127169397167510847162651142194266411248377687207556\
14", "\\\n", 
          "3572005306177998266013988148117512134600241290366233733536094628843\
6093573563", "\\\n", 
          "1206222676988105620038859169275260943687377238717379134999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0005106736990702428072175861688149271143782865183264716692525464\
212439", "\\\n", 
            "53762406359391800370212192539641368897228113996470168354511540643\
485416032379", "\\\n", 
            "57774910814274619064922114031232345660391143147020769553855816012\
830654061582", "\\\n", "5755877`200."}], ",", " ", 
           RowBox[{
           "0.0018867301296864392567949273271373034669527295740224453173100", 
            "\\\n", "720502944409759086963635302702155461885644535755724242768\
50389140844652100996", "\\\n", 
            "93978908737439413854291214058958736746505965128099013878432730309\
401633006737", "\\\n", "8093637246187521`200."}]}], "}"}]}], "}"}]}], "}"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.04239494919257946836486112967835798230916415100473801052760286635\
46780", "\\\n", 
          "5189332781809444415051959384711943825478428870553851853035374853953\
2391124844", "\\\n", 
          "04748971542397986644450561992734065284367960650767249`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0010546716114314906038870473598442409999125295619016649220786573\
385043", "\\\n", 
            "29101580131292451887021529515322613186964373125956962552356209883\
904263981220", "\\\n", 
            "68531294964278621974942475815000014590353280153691432835047987054\
776939404519", "\\\n", "2466289`200."}], ",", " ", 
           RowBox[{
           "0.0032281933242790039381840176977696886061006837942590348991300", 
            "\\\n", "517701113148670122658906732678122215490899584721607361704\
85301610047588907538", "\\\n", 
            "50609596722728026682438690739679138362898280018278448114734477471\
780398206287", "\\\n", "7484591811031428`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.415673302840307752009104546459009744685908435004", "\\\n", 
          "9185806025084604935583992297381107166523456372750600442921519289672\
5897982029", "\\\n", 
          "5607755740842926702819216150222104988519547951569883894507173947990\
5016803199", "\\\n", "9999999999`200."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.001284799758834399490800367867536506986047091225057823176", "\\\n",
             "6580896373071135932742882093979299881384458820161048480390409692\
0430805940293", "\\\n", 
            "99398267984479824653828043280449328517450416745542734823036268140\
221143863185", "\\\n", "72831984574083875557`200."}], ",", " ", 
           RowBox[{
           "0.037138174628711246024042462292265637527089489429", "\\\n", 
            "57854736600186215790514657269612652982604701418094688467231128539\
001538702933", "\\\n", 
            "78529461872337638246213611422429742989000972257049292393227873339\
153272479212", "\\\n", "6098232338`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.781571598350003377483199112655459017184229165891774842", "\\\n", 
          "4304497704209417749258852039395719160103476229795580876052562518813\
6017008612", "\\\n", 
          "4670895951875499605323124681525829567122911500141387973314311045838\
33`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.1415979694262618327665221154454336057617205449008543849764747154\
373575", "\\\n", 
            "09689694408950091859071771210064812818317367144772468752188674398\
924040008417", "\\\n", 
            "44836050264911231127878014847178565641099483036128042410966000088\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.015772300156255128967222077540820304395504009304320369927053241\
576482", "\\\n", 
             "6793411456158251997964330451316707427101222206549573532999355910\
3539562608741", "\\\n", 
             "0205002310601984246474579775170523789011652875170238881271024552\
47`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.51281865793620157531874131659722649853485849761357660582168785126\
96782", "\\\n", 
          "0105779138073755177372258758274043334591187137021157737759133900358\
3046410254", "\\\n", 
          "1263710648864348746911980708207403833261477475235757`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.006707536022601315388936336237588404080720039415597606228223646\
995692", "\\\n", 
             "1644458491628191362783735410185608145677219506780466951905339728\
2324495733099", "\\\n", 
             "8353303985385446654139073374323211031308552977801200052999603790\
7745817710183", "\\\n", "54266921`200."}]}], ",", " ", 
           RowBox[{
           "0.291971140538995952426373720529609501954286367922071908054739", "\\\n",
             "3759219072791331140867621971872725400806638990016909316026459087\
6717604978352", "\\\n", 
            "55255152198292975154394959956383522199170615074546329272136461199\
4574019799`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.61086472673344017685166844860058894733980895262359298860716581418\
8", "\\\n", 
          "3252914008503505369939760825005027320698559646182974133207175798346\
3807479240", "\\\n", 
          "55258425167354261049528766720203130568794396364755487095`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           
           "0.0065635379632859872523107084404337193423371487583495629454428482\
146898", "\\\n", 
            "36494185039213082130400337897347253764199255775209264225822634325\
545638290359", "\\\n", 
            "62981613967539040064116206874717736146719481841458062920373203494\
458239641816", "\\\n", "6615582`200."}], ",", " ", 
           RowBox[{
           "0.2871164732515629730345069129274768616512542512654898144021544", 
            "\\\n", "025589760983793817289302844676832796302399237951331258120\
31075974567832925611", "\\\n", 
            "06021129091581551233907842292689012595589068431215800165799803718\
285860293`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "12"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.17367446200498256107775236270501378015689280993152402063992680565\
53096", "\\\n", 
          "9347875865301147327491045954006256244863506763381825030089077303267\
9663020145", "\\\n", 
          "14804274186954518694509389744169829743251813432249479999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0018903923265759656473132331485624022373670514625017673233354489\
659895", "\\\n", 
            "12049269227352434935860239983560836611330491836467139037087432062\
039106825758", "\\\n", 
            "34990933245364637212019367811393966806334204583577088079590737127\
197337683208", "\\\n", "5705103`200."}], ",", " ", 
           RowBox[{
           "0.0008628232449450066266474660522460360466366496568181108379712", 
            "\\\n", "312049143460036591670281042153151023045279544974597377714\
04124067649320501888", "\\\n", 
            "56931091267011411119211666594723209294387983941825236040479073457\
339519135924", "\\\n", "9255436665767017`200."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.781536942198635747318553838271961051127831270188", "\\\n", 
          "7849354187302660587860477138387672759481414711471045885420906429767\
7229141445", "\\\n", 
          "3473743171118229545891489600194802736329702895064635756011241422446\
66583363`2", "\\\n", "00."}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0740028307621623431994079017716600418610033419469213660214730770\
35661", "\\\n", 
            "24910166121528271114412460151917157643062147635088480129853428876\
274707657323", "\\\n", 
            "41072763297977125626322829040088425038699553055053935272582901951\
7`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.013277599010740444476336595063789363321375848526150022546247911\
538288", "\\\n", 
             "7482690063805592158748665450778458355840388407683265431076508355\
0359329297307", "\\\n", 
             "8840364214411610905004350489858211622303043438215895584585711883\
52`200."}]}]}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.44821510420271279357167069433001595172632739267451000404065409995\
63433", "\\\n", 
          "7254910339710086704183284129631959805877774495869366985300722087157\
0411660572", "\\\n", 
          "73542543578821217039778390852312696526164780699019089999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0006262054579082588270433333726680530859963876957063399602190795\
881721", "\\\n", 
            "03250009161317064982473632851481122481721685720500823614358754311\
135674369727", "\\\n", 
            "79166169955198689213632042413500052926958171608368129474598001457\
875098441515", "\\\n", "5806089`200."}], ",", " ", 
           RowBox[{
           "0.2705485721212044249669230799504919376179984427840875552745903", 
            "\\\n", "451889731420361793956508988788514141291492455427496048275\
39279185706790469922", "\\\n", 
            "25006688753229916663074121799675881853985961608295591601059281525\
928603105`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "16.79159153104045286793966534278721917288790186588554565490510462380\
87", "\\\n", 
          "9074736038992812940033338608182856872576608069830213535334305513750\
5434244683", "\\\n", 
          "3099268452151215934404266201429464711156198622984299213`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0034015742683646440256594628388613413158484340593430495591619311\
818848", "\\\n", 
            "73944874948566014825407326218114919341130800779011203255846316957\
533347945727", "\\\n", 
            "08705563921087208209811981412259517957054968371945607750105854422\
316277913264", "\\\n", "6120555`200."}], ",", " ", 
           RowBox[{
           "0.0217382019302648849171153138008313825583569761987260286254602", 
            "\\\n", "085467890176473629351575853046026373031448266040019664614\
32043988917391910301", "\\\n", 
            "80259207817237187102578415069606665475246268843970308180829459184\
047171306`20", "\\\n", "0."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.37371501640696664094643493684439870656271271496947685414829229487\
49", "\\\n", 
          "8900659589690136292206934075052973158007564993721036040431904258652\
8370978111", "\\\n", 
          "8035936949114065650524117360121067028311172051748067613999999999999\
9`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0001658982719275751445690537341185902771819834218436289392253397\
325033", "\\\n", 
            "59612685918846302307018501860653531659024248893943118868452396969\
675989020288", "\\\n", 
            "90758318035415383256894347993958556326321186784684121791951946091\
162089368282", "\\\n", "9767079`200."}], ",", " ", 
           RowBox[{
           "0.0390610331310073546929699958410006392204769981880698142287372", 
            "\\\n", 
            "29126998698594102741089824785843998044961849390174423289046060992\
649764244416", "\\\n", 
            "82305146301278923367814826658537512475685914476330258544172674549\
704038548`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.77180871405356627217987701323254042205892833889327953448543677080\
45546", "\\\n", 
          "7812059714539064303496460795101643070788378151817641159916960301535\
8884572386", "\\\n", 
          "61340203519435470193304267431579231460583388356749417`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0316970037458852962855707253199555062497954754612421330707797811\
698337", "\\\n", 
            "02108992033167876299621647562924197727685912301775551772406823456\
872727958994", "\\\n", 
            "1033792560641201786425722242869267804397118420444149914837996318`\
200."}], ",", " ", 
           RowBox[{
           "0.0039", "\\\n", 
            "76788561063071359778491063455745110441611212342546495819984243035\
171295794904", "\\\n", 
            "02202686009383031502682776568931251330384283703437419020487211984\
346473424614", "\\\n", 
            "10704469515994396513023316231969097692462394503710578351628751923\
63461226`200.", "\\\n"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.75627713687165033619377111428417295191837692717937865939107834159\
5390", "\\\n", 
          "8940874968372039707663411592623817114402562812055406199856347219913\
3609380484", "\\\n", 
          "827400906918278595744471385226645766397602998148198309999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001714389490503651449245031635412513043359863537479344781588201\
502246", "\\\n", 
             "4759449036804334517800489399139808942398971586474957255942644957\
8018447304118", "\\\n", 
             "1425212962095195249171330785420735842257975263427797627378181806\
9772198329701", "\\\n", "31620381`200."}]}], ",", " ", 
           RowBox[{
           "0.080727799534076831044230620091792364636685128267829963250475", "\\\n",
             "6941086247920052025208564105839459958044084898333018383961226083\
4353854948717", "\\\n", 
            "63856309561318487047451045749352969343328027480935816851792401739\
4895291645`2", "\\\n", "00."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "16"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "17.76712523813993600652006841932729366638078889686030429419748091198\
30614", "\\\n", 
          "3744648137082397944992212144384648104507754673338917706624155220034\
4561026979", "\\\n", 
          "65525979893736717336331047845691547968226815163630196`200."}], ",",
          " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0235875244449156058485669449921284929785961166963762925453106203\
955995", "\\\n", 
            "86564322747297883514019305583656975988801650765088962845918591168\
485244975887", "\\\n", 
            "32562991143064850723806593852849335611849346832067060470685635627\
`200."}], ",", " ", "\n", "     ", 
           RowBox[{"-", 
            RowBox[{
            "0.005946501489640283610371080792402308301579483523899023567786371\
985389", "\\\n", 
             "5070826365775686979241214336642887278417510788721859634749990851\
9409476287196", "\\\n", 
             "0019845589429627242181264439686797121430403503295955008531205990\
7160042021999", "\\\n", "54052291`200."}]}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.35194864861344119560072207773185775268886921674583962598", "\\\n",
           "740682327585706914978063514555008540464781690757144730299193435691\
21714224425", "\\\n", 
          "254659022635609809343451580095526697158601646953521488024160239073`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "0.001481422437884240021642105033560068226305073778389357002489908\
486733", "\\\n", 
             "7274635653837141859010378641332783150139808755233630749275625081\
0870523686955", "\\\n", 
             "8506547075854541756542740349872487498082258018676813706065626172\
3691626320831", "\\\n", "43628389`200."}]}], ",", " ", 
           RowBox[{
           "0.061786976520748339399964812212464204479126345680290722381690", "\\\n",
             "7075592623413530515395291769506527075481646274125876037298909554\
9539173343629", "\\\n", 
            "40563606923491141483135755496235224790233894245900881918463609357\
2908354445`2", "\\\n", "00."}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "19.56199530255328822781209190769832833959252053387403103962412120498\
9", "\\\n", 
          "6810820330360552101413318875997197011546877209054354053175529091748\
0669485136", "\\\n", 
          "4773946669166979376041536508906035782678133406029909913399999999999\
99`200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "0.0015387663715658774686051713834373327298449426445448984192746970\
534108", "\\\n", 
            "49674579897936984908018040718799987113634146034717209457219057605\
131421654649", "\\\n", 
            "03363885282182114072212180037510088358904615241188867776493970737\
033379761089", "\\\n", "4746036`200."}], ",", " ", 
           RowBox[{
           "0.1056871744929489277256475613843676653379601286366142660474472", 
            "\\\n", "710081347239176040638214267458258017689594695831343181369\
05609222355666971871", "\\\n", 
            "57693678874766031826876023163228512353284341912930379764879979933\
142094665`20", "\\\n", "0."}]}], "}"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "18"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "19.851673191215173505140207839091997201654107135400611328258307451515\
5085", "\\\n", 
         "47495539031264359734638985187101453008054503625158680828852016257213\
010829224", "\\\n", 
         "12536924200087894567705585881228797203136786733611795`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00502509613091339732051901183814192211972062052165236991413058412\
44369", "\\\n", 
           "758819951576252458714648563079826195504641641668163898451606008833\
30921560436", "\\\n", 
           "602231174770616735596851583465124833367304256202188255098382092135\
07615234985", "\\\n", "0788082`200."}], ",", " ", 
          RowBox[{"-", 
           RowBox[{
           "0.003249195414477495411181751899063401038530255708367505796054", "\\\n",
             "8656612620569551958461815517203049952118502024128063129105015764\
8377897208509", "\\\n", 
            "29724340480110639953943024177801641864526328699338186788038106555\
726045041660", "\\\n", "12125010768623153`200."}]}]}], "}"}]}], "}"}], 
      "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "24"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "25.678767090619895131604791470231270030224115226539393440273291735533\
6904", "\\\n", 
         "75560605201062215313015538332723096695158145958513471803444319099550\
588275058", "\\\n", 
         "93262821037255445903506616129840448528786632138716215999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00383505670048470807551829053483188492800966496779667365660935208\
50307", "\\\n", 
           "793532403098323027567947128341102099712636699459685312770162169156\
36737604438", "\\\n", 
           "457410363759228780163611737341259680989362527141840160908058635785\
87149345809", "\\\n", "2917797`200."}], ",", " ", 
          RowBox[{
          "0.0059154976538327038554250453622364089134248827302237108377138", "\\\n",
            "99988828215449582162857773482100382369379301460225793442588184604\
940195013665", "\\\n", 
           "873561286335366155400910640994437354921991292825154059007763785576\
67898024604", "\\\n", "6413696298277229`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "26"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "27.668524885839177127799899031188364574017898971967026385347492701251\
3035", "\\\n", 
         "66640105306836864873702267578368862695685173568489051164972687992984\
884022875", "\\\n", 
         "25976187803301828553111699609605288508406916281795085`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "0.00271157986187083118164366939057361211868984826350793543388500535\
97543", "\\\n", 
           "865594889897494536333836036070828603706863054604997773345902596428\
58102886707", "\\\n", 
           "098888195505598322487207001847271722790926945120396975361910116087\
14944924982", "\\\n", "2755216`200."}], ",", " ", 
          RowBox[{
          "0.0036264262423461642782005924069667459411009815257726403848768", "\\\n",
            "34694981271576524750813933125515594550881661847252181683377708476\
060627590788", "\\\n", 
           "385927444156244937317363106211061036014805519383122896702683515768\
58399961272", "\\\n", "2025360554300205`200."}]}], "}"}]}], "}"}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.707736873026956319751402838094989603713172148513252754874665429448\
19113", "\\\n", 
          "5391963972169308319564002039770520648897577380700460927450647831312\
8318922694", "\\\n", 
          "7978319711782262608722069666553562335337440800927639999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "2.91716516929506455400974580473706295151342894143704659525351292420\
68458", "\\\n", 
           "009838823698713142283071073320168159458857821297734733951735429014\
23261085652", "\\\n", 
           "65087342660060084842924745061328089927693656943178194207774484511`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.249012968111097446550730247315222103730975628059818521849518344331\
62447", "\\\n", 
          "9901428100937560200543968456372439810005364978707714678314478503079\
4783053549", "\\\n", 
          "0736724194255803486610873699349889906213431620593239999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.09965985196696430807989137321707856070735130757124239425204392458\
59894", "\\\n", 
           "906874395149750256442082411447965303489123112000433099121410722935\
19509682950", "\\\n", 
           "99307687040530310471886155939929148679565314723309314753595615556`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.510545856756634013443885877031806626767524573739962234369705607842\
49541", "\\\n", 
          "5567917763903074361327730536690487761124954582223369939547240000269\
0258900784", "\\\n", 
          "6598775854931476346643844639459904626828910362912685`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.29009974881100875086471690902292338503288207786620355740817334438\
95947", "\\\n", 
           "455689028784729853506452652964865340043387955101189748189244501796\
25854843630", "\\\n", 
           "5773201923422964969101128161895933302406243742472375218203703943`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.531128446133039187964251598165861980608398729012187922686449102156\
91231", "\\\n", 
          "3268580487768312610016491706303982311553700833341266128340202995118\
6386771912", "\\\n", 
          "09117592595530753579471102756871307835269940163728`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "2.31913585529440495698039378753084139964056393760612122694742071373\
24460", "\\\n", 
           "104999622620222273595269816745244784820902441478816034597940348607\
36794981248", "\\\n", 
           "93477439586924799865055434126212587312904451922729925804540190172`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.867962533861236475748950887885972289221796745317821443878924678285\
63415", "\\\n", 
          "2943656700761112104334318193996613636771630330598218608068356389331\
9219343493", "\\\n", 
          "6079449207653185017758304304599133990500980714701082`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.20092379630901550021884704650039397359409318008202872008082643344\
16423", "\\\n", 
           "255886571164627002196547393614843687620835259666570780426196300795\
33691482876", "\\\n", 
           "55842387834409848075557436214687944717913297709411215838602839223`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.524912594578864258473157138380833830466634996813014289854512120638\
28378", "\\\n", 
          "5463021572314638795629397804605951803203641252674825359429618444674\
1888203560", "\\\n", 
          "884888523126146351317782334636190701270836547566236`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.62361999955059622007949122902139939013082880032176386995453144235\
96849", "\\\n", 
           "891034473068114265851615716524882461392880402077222797018596029242\
53098297638", "\\\n", 
           "48939899303516767237912997325208429858986803451993250782363404641`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "16.496482696413102514016730873327500954889930741756620534747908746485\
8794", "\\\n", 
         "88952578837530357767834728211680572403760236075177771274214222193999\
491664347", "\\\n", 
         "69657882287030557774807156197770588663538592123232249999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.233195830301430064360990102130733121257317721435743337714258646270\
8868", "\\\n", 
          "8127828292992018022596095723464347420783484251608762315273972831798\
2934281784", "\\\n", 
          "36989516464398163526854872486924800541166843225368818047982240414`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "18.385772022555454236011393323320830100206999481224124483056755571052\
2618", "\\\n", 
         "84017331236414738070532344899749945128682492784463779835213443751596\
363495976", "\\\n", 
         "49623864793727421637273545388857963913979991597376859999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.082358297270674728435418903354568494175943621232565914551598925287\
3139", "\\\n", 
          "2428627290082385825160221825179242793826045356238087976732594995203\
0208298584", "\\\n", 
          "67477950560298788118111802491709846169569985737248553220567219174`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.457898433871746792422274254105773793722536116795356949127897433241\
94095", "\\\n", 
          "3635684484221554027891740416608573895176176869116760308389536391363\
0794738353", "\\\n", 
          "569626089662480249276193322455826754334065545418783`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.11011421963757979924998656996388937698788331673115298606113400981\
59490", "\\\n", 
           "138303038681816119309716173298651230734318285240404146517605269671\
53980842873", "\\\n", 
           "71800699132819086150734037702752852806322241264179276700758610861`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.99344170640597543997967485946369276192257364236181674246866660973\
47031", "\\\n", 
          "6931493373837022896823111501981810906964163737659522887598133662428\
1068307456", "\\\n", 
          "44153569295491483075973810627039759670794370842007399999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01080539237997215015275599010283803850603529218612587276262502777\
98164", "\\\n", 
           "173594104133234721024046314959910672175395748111681042853928511089\
23687067380", "\\\n", 
           "47911301679970018251089958354731579364490476367075918125752838375`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.508896845742582354801964546363969482977065709352550903135882765680\
03559", "\\\n", 
          "3797327340572523485645764024014625796513482754673576282983239995302\
7780930031", "\\\n", 
          "569914585305375543981345464771355917384065167555525`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "2.48751553329149364379563594087557919559638186155725760324919402215\
78812", "\\\n", 
           "664841209251275797212292900026138556418140773561890926493112783874\
14387534620", "\\\n", 
           "02994111951290148064508290502275014505242257667177485408319201321`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "9.318222168354292988421269315621814174668272195808638353071309186444\
41842", "\\\n", 
          "2691629621586081650078470721350990243487426568789871164867688053757\
4967138637", "\\\n", 
          "4548955806837502889266303783774186095407854973842009999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.08671766821654102572321694790135135136275599594191459673100443499\
86855", "\\\n", 
           "716662422631652420550927164621819340939437817381084615599959683840\
90700195221", "\\\n", 
           "10235879362752995594662052401786506376200884896383758818720391724`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "4"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "9.4974529920632481187340090052269391591117607909910537180101276627247\
8388", "\\\n", 
         "10563693747578624694383635022864791011777250658332957814468789395752\
575966821", "\\\n", 
         "32928180507317810199693284336542246126241141973394`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "1.473751399543491027426181551050605818538766949615467454550332652876\
9716", "\\\n", 
          "4909508962210292929812814310988245267553528632253410569762303038553\
3504641349", "\\\n", 
          "76324317582102130603262775333358265165352907376687521521562879431`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "8"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "11.561420834887202572391375279657609548839682514003204241223234490970\
9935", "\\\n", 
         "08570520959915054324374885285364640578849472915085134106732299569340\
004479339", "\\\n", 
         "01699756435447486052504332866280307603452444241795969999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.501010231203873849486755143850852066509727281195228255915369440225\
9817", "\\\n", 
          "8483889285869803513164479885473570647735137662779554815438157686109\
0035371891", "\\\n", 
          "41102340082268795436410565951953577185181093251487844449789258356`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "13.518511037556597917264775033904291349599893160062249267936581082387\
8642", "\\\n", 
         "80629236537303063501862443009161226005875396720200606871066081641904\
346114731", "\\\n", 
         "855522182512873306931464158407411963564196385093116`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.478532483076490414550180816035099248754202024810857800435213609343\
1306", "\\\n", 
          "1305814984429977476470031341080692769952550758195215823121826668931\
2489639448", "\\\n", 
          "82637866457485611556969553225735939380600687266374208156045110559`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "12"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "14"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "16"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "19.457640468093353375548418960832261020417416253224811781987976719223\
1870", "\\\n", 
         "88781413792111147653357251078819710011428041371783652651068884016309\
260511247", "\\\n", 
         "26198092124996124010897647727393299377645057155758229999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.169878021659380064700079865903239721023709110189766858702085673859\
7339", "\\\n", 
          "4506146454447674415669562688660876800766420581256208691335264635772\
7573445366", "\\\n", 
          "90607313404569987860236369324360528578198473746883418215739060092`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "18"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "21.390778437810878145742861241104583178639771860776781986129035656350\
8885", "\\\n", 
         "24835346691654014481248645621046288698463239811408675568659365120496\
441697136", "\\\n", 
         "41706514152621115859397974249274660172634901594964229999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.032110456407343254895205497171608719519237463504520650374360878535\
5472", "\\\n", 
          "6830670487867948159302172884684450352376890160542483111485877914293\
9541346164", "\\\n", 
          "15648019109627088091524257781726455574656086973673489694694902018`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"4", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "1"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.065780840262539402763308309191478007415773604355688664192731564958\
31255", "\\\n", 
          "6631433520042574013814263897554372595094676863666985308472679336966\
5810339769", "\\\n", 
          
          "9742814591386820931550434061847806059453699861670599999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.15084865657290990486530221994188973314033925832645883617682535965\
40050", "\\\n", 
           "612305502026442728247836354121963630109179448707942285720047819250\
87661821862", "\\\n", 
           "22899686694104159875326272192183584381874013947561984059483968401`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.09862573409939321461065359159334449418688664430105088240945036007\
53481", "\\\n", 
          "8987456315143337085596869174194162521274238106339623604110119036873\
1424161268", "\\\n", 
          "216477491559952120374521400609939644032021180204387`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01672779782696660053179787895289875163736175191289645566463042570\
07993", "\\\n", 
           "370235577585128025850686085315688118676957107025866550773271114135\
87653525423", "\\\n", 
           "22252907367273085660374529492428805715975810797300787467128301545`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "3"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.612948215914879047307719066989181902279760421680244868592498841781\
11902", "\\\n", 
          "7717657617571244478130539679864228414614256997199896684532544765427\
2682370759", "\\\n", 
          "577473891666570534986479220033159028944529883419204`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "2.10331943983524987522706563573883623371387265264267533916350466456\
90393", "\\\n", 
           "094620795108655650979655281259746802520315248216113200277967251818\
45708462209", "\\\n", 
           "3284684031309600430049888171005344530132048716289275130653940643`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.28935096037019034845717522111888637419538493456215668926081319055\
41222", "\\\n", 
          "5724141038223840381931783665374428726506244064645921005307107343740\
9552488985", "\\\n", 
          "882794073414361053087757907723259233259587986231852`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.10702700511004915976891855701721241234923081009261007322750583094\
45154", "\\\n", 
           "767412830882434686577829652397789551792622907858617603677214540410\
49700872628", "\\\n", 
           "78948805046824045829483616248925000109630272043569444097299884602`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "6.201470946388398164629652364211082774792109466189355980891067083352\
07172", "\\\n", 
          "7545977616987367679999176090137065186128096719327259395683613399307\
4679701076", "\\\n", 
          "4835707093570494013416564099965350436129668693842359`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.07031413078966527600571691773701776508710016018389190836013748008\
06816", "\\\n", 
           "023573305448436103567841297378286561174778134441401584736992483204\
05733844770", "\\\n", 
           "65847797430291961720462393777951160528070385716697120276683483095`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.567814576993529288600593359231857169070055053251695828370156146182\
81815", "\\\n", 
          "2171235207921358866039616740293498928141170226504775159594374396421\
7150637084", "\\\n", 
          "95634898633406489905678121074891423793190517145952`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.62224848121259457043536645667324077095510199910146620459809309807\
82212", "\\\n", 
           "296579224980080194958799844241011082510720424558536939692651395092\
23149390994", "\\\n", 
           "06087748639658448071532447929412490696912088447576318544963354587`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "7"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.57342991668147139639210608265472680234645872214332183963531254236\
53710", "\\\n", 
          "7702006784303630520435042967983723204833396907718846841515556579141\
8287722033", "\\\n", 
          "613762657625365504019270947315252802897072675337185`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.03823231250562124992870918091800615764184204716820232668966169093\
88585", "\\\n", 
           "133652911061836265412285629857693446286557317457241881832891567725\
84972379238", "\\\n", 
           "11015491871389006642725085932563052369611643848598929557417126004`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.84332102897428514736775882594828023646731837307544849442627990912\
11743", "\\\n", 
          "9626705453477433408871816706404597801602572208548278021778684665109\
1001757287", "\\\n", 
          "33075734421226246697157202127373444343727141189451759999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "4.73929724958449737459206857085628037765712095164107378600836548479\
30289", "\\\n", 
           "417965233698929659241687460676259536172657687609039136042917353012\
86028078929", "\\\n", 
           "13673330675203432003983922228658920320372024344124598508628674829`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "9"}], "]"}], " ", "->", " ", 
     "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "10.01060450066510322019597475203875649260063609633077180198663447163\
87102", "\\\n", 
          "4534983871430221417367565394031834229048625121882646928940769344752\
9991793429", "\\\n", 
          "192440709386213569112306821346506640941764414904449339`200."}], 
         ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.02135012871630664698355953391761215472885138350429049663153588144\
31908", "\\\n", 
           "478227527890142048131429474615214324734112560096455244268622793835\
81839329089", "\\\n", 
           "02203890758272532511506674169857045029937256524913244047804636048`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "12.53717905788623523171627185368033856998700129415139858291925308399\
40834", "\\\n", 
          "9124719264518851948112774840506680644374354646271098994043738511263\
8810988312", "\\\n", 
          "1514472480719219696702781385466182927123402540771101`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.67756059889626663393581623076961694041857882515517727565148008374\
47799", "\\\n", 
           "233381460483870636603138985057719965474198315827782442418038883562\
33463047894", "\\\n", 
           "10915128293622983085562837979691897803884499464233983177543706858`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "11"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "13"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "15"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "17"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "20.536180432035230529859703413701419965663146151219114576209196222073\
3968", "\\\n", 
         "84281169026245008938890963386790725472737475557733784595011157439448\
985928769", "\\\n", 
         "0558551691083488284157993759886092258808673359368749`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.120775729197838338700016718253255474243047002718635766368684161885\
3233", "\\\n", 
          "1396383049620561317769154132599369353178903577113962951570059183931\
9594411048", "\\\n", 
          "53450911448751660846521809103938269283671185651555591299163348368`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "19"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "21"}], "]"}], " ", "->", " ",
      "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "22.070094186995058795288192415290446430500960384580863227951613698387\
6223", "\\\n", 
         "50390063694872153999807356904605553430628915718749021131197683516781\
875007269", "\\\n", 
         "762204387694088171815106033416810835788393206424483506`200."}], ",",
         " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.004813812111715337273904835262757744061438185974962753982928081341\
7825", "\\\n", 
          "4116174006413344968565356761368549010346514891170133042029685208400\
3192041727", "\\\n", 
          "4746251113658610971219541352949844824253552343834527589299095401044\
4345939337", "\\\n", "536568`200."}], "}"}]}], "}"}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "23"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "25"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", "49"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "0"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "2.684603059255186265159813838789910378978587693130203336801862571439\
63102", "\\\n", 
          "0675159962577141282584039450350674869528024858709093240542835299587\
7788469115", "\\\n", 
          "0918584907731822549019831519968059097215471489890809999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.58992225613872563474574892928425700378977233774229909459888791819\
30689", "\\\n", 
           "474911015004177600145887507115223552493316555346579358814519334652\
91617971222", "\\\n", 
           "23545293766499014424130567870820883679080949035987409812485274685`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "4.048081589869035209938431591188989662045859266632307339977810530093\
30317", "\\\n", 
          "9198811994403313955164711114821894720436464503546493564868655476482\
1001756795", "\\\n", 
          "595612906849340227092392587701662034873398762322362`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "5.26058034624987963222324217875817658153626299370591679152397225883\
38533", "\\\n", 
           "759436879546527346667024755891801608867105899371576448053727778970\
84185862399", "\\\n", 
           "0941710390401322308100115687469628125944862639154006329049162673`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.394384621040691195173132806901114614449025080039972599873507591323\
75657", "\\\n", 
          "2557659233129704306886930487744250988967684672953532843537261918224\
8308057437", "\\\n", 
          "27334955499094293753386720955558988586390855888552`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.17191833289624802310177187566205301721061963804229204503744286573\
92756", "\\\n", 
           "625379820829407849688564337009095526968883317382846260063100900656\
49874139603", "\\\n", 
           "96786032523487963456011703643292239196618480438047063691254981579`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "2"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "5.844737389129197703181071062491455386574530108627689796172839411669\
10435", "\\\n", 
          "9333556420014602649822552706942684823705321112859602146856391438302\
9084994413", "\\\n", 
          "535427035559634213783992570593438306020638892712021`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "3.04979055967143888214351152947721577796967292107310318985242425115\
02937", "\\\n", 
           "890267319874286466447313004401864317802724373496004556750137291312\
84558817023", "\\\n", 
           "4948181271799020800732072056826004647870359960069653834692472981`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "8.628598585539597533187701103015190758343576407771235635534577484545\
13087", "\\\n", 
          "6739300973997092188562721242577449619628386994343037992386576866961\
9671958542", "\\\n", 
          "351317515638241213670655606703278975903215274153895`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.17807456086389702513516116973112794204832049995862386083670326088\
93621", "\\\n", 
           "158842384998875440867942477085931861434546059728647292924489150925\
95579677957", "\\\n", 
           "27527865304581359108670814793498366388565628495898192550410604935`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "4"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.554145381241254316688314140608872546752453795409775313285209301001\
47618", "\\\n", 
          "9044233352181415833247021617842182092373576892633929651900137089053\
0633461674", "\\\n", 
          "3239311396206679661217150940101222779020872352585819999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.80650348052276977532140887752494113474661767429032870883567214244\
27238", "\\\n", 
           "947350302341937628962912735890857021671302557585756413025055275930\
50956766680", "\\\n", 
           "49471832958090324598866438503630258305758792288002581856388758319`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "7.967573410466890604252907652134826521845334141356612911400630668382\
27617", "\\\n", 
          "3373460977478773436299259933788995338002190778041246772318880063322\
9439791078", "\\\n", 
          "4264831148491207658906512591799760380212769298811169999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "1.20867125650669623875866171107304806786207517434666209380766167091\
27413", "\\\n", 
           "008245439472292821421647180070418980880302724746638043806184939029\
92392480773", "\\\n", 
           "96814331644052866600408592542233454031241571919175351427039497163`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "6"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "9.6050653222543147384369638758241294123388295032239651843871849275798\
2043", "\\\n", 
         "67480885519767250864447121692392628894858796948513707483047921660895\
622792397", "\\\n", 
         "6544595641653391707999181538432731012134755641895969999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "1.856703566505045601891144435051938937833416870858076029082692289294\
0701", "\\\n", 
          "9956448601126579837238028251965130315261113141643037254442480527025\
6620930731", "\\\n", 
          "95871529335679525149433653323570720462491108286421668867417806331`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "8"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "10"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "11.07115054711290175800034885145730026627253103104997635658035734213\
13881", "\\\n", 
          "2276019350201153326907096224130092075662939505516284714070604213446\
4260970798", "\\\n", 
          "59261055967153444470056824952535676304499731042622429099999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01229978104744893929204706809251043665559687029606860752348714009\
80767", "\\\n", 
           "835276491453864893370597623994014711694180065945027177453601961342\
89206817203", "\\\n", 
           "9502649094234558090375741271419203612490778891848992070494684478`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.58110125364050437084688537874369022982497353639812537362469105124\
20998", "\\\n", 
          "6639916624404598878673527521589312974445357045089937852842844311751\
4830114593", "\\\n", 
          "1470083550434984130400161206866462000191157351218042`200."}], ",", 
         " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.52168482585750880170070465834929268073494209097100301511416566130\
97290", "\\\n", 
           "165344401888563454831241947637803433556023408581983439047818513830\
03525127675", "\\\n", 
           "13418518966109305649197626267125024334017964661979821680567837575`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "12"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "13.04264070552125538769580336003263462158094681085037293657556621344\
19766", "\\\n", 
          "5765385657483734967881988911807315502107810419033455712573642555207\
2410861027", "\\\n", 
          "86718954457019680029224587155408870588623561771364248199999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.01067482815789240581801011944490550321026687750595587097727909568\
72561", "\\\n", 
           "735374637085726681694037551621313084137936171880026613541526647231\
93612820353", "\\\n", 
           "55795926179819454503731804048927023016324042411428056505938545158`\
200."}], "}"}]}], "}"}], ",", " ", "\n", "   ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "15.48195189572508821820384322648410079963794423713629505025399216791\
23462", "\\\n", 
          "0185002096368353559395616623674741206374488245150151346901597914620\
9956611470", "\\\n", 
          "03393240007195119035195407781954261456482933774645879999999999999`\
200."}], ",", " ", "\n", "    ", 
         RowBox[{"{", 
          RowBox[{
          "0.33599116895243375541713307121735901387913677207753854509756692751\
03327", "\\\n", 
           "046941268363548374503725248102047412407515392439131933285253445987\
11375109100", "\\\n", 
           "05905594997927830275110711097600299312932563492612215034257358313`\
200."}], "}"}]}], "}"}]}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "14"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "17.721154757411356153142482933987172689665008792782234358677345737599\
8275", "\\\n", 
         "81553231012989767977861070687962163884263920086789502633984656725077\
195426965", "\\\n", 
         "18028171773815087217591576493140575944679854688986209999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.115180848029863412579418830064493441166507553356614203338326315176\
9739", "\\\n", 
          "0851774713671975151352762818590350820259997986776446733350082193336\
5241596758", "\\\n", 
          "72795607859044626845074038727367718865502879961554115176875849634`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "16"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "19.527411562844118778572270214575968415677456773775507920869194618374\
1970", "\\\n", 
         "67953254581140078524009746300227516441240242977632128625566460179778\
546404077", "\\\n", 
         "00706901958569970555217190864178029431273334083813699999999999999`\
200."}], ",", " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.147361841269488819617620808722365925824760955198153332552639152929\
3587", "\\\n", 
          "4030467502345206749366502431785181931900944402651565626505256551521\
7332740079", "\\\n", 
          "28657929509422287218936149509595972487189931175019195673571627585`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "18"}], "]"}], " ", "->", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "21.326848036927718180346866288470560279405708318376115301648189771929\
9469", "\\\n", 
         "39824667926899340060780662443061761334658727614147851746453509793959\
826400001", "\\\n", 
         "277197029482483976091080839939173463646504968605775`200."}], ",", 
        " ", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
         "0.024474307401047880155726603965190990817707846192552591310485917679\
0967", "\\\n", 
          "6478481731826912171037258305699938801440250853736319551334680652749\
2815011715", "\\\n", 
          "09021845717468292849250453223492100116145152554190960454211852467`\
200."}], "}"}]}], "}"}], "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "20"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "22"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "24"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "26"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}], ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"Channel", "[", 
      RowBox[{
       RowBox[{"op", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{"v", "[", 
          RowBox[{"5", ",", " ", 
           RowBox[{"-", "1"}]}], "]"}], ",", " ", "1", ",", " ", "1"}], "]"}],
        ",", " ", "50"}], "]"}], " ", "->", " ", 
     RowBox[{"{", "}"}]}]}], "}"}]}]], "Code",
 CellChangeTimes->{{3.907877311988765*^9, 3.907877337636585*^9}, 
   3.9078784519713287`*^9},ExpressionUUID->"feb8cc16-f10c-4e4c-8919-\
d5f7b66633b7"]
}, Open  ]]
},
WindowSize->{1280, 555},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (May 16, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 499, 14, 49, "Subsection", "ExpressionUUID" -> \
"1b84506c-cae7-4589-99bf-72c90566d149"],
Cell[1082, 38, 2065, 52, 278, "Input", "ExpressionUUID" -> \
"f4be5ef8-09be-4ba8-90fb-eb5fbab1739e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3184, 95, 343, 10, 49, "Subsection", "ExpressionUUID" -> \
"1e1f2184-6ab1-40d3-8157-a3b56b0d5ee3"],
Cell[3530, 107, 514, 13, 87, "Text", "ExpressionUUID" -> \
"71ac37a8-9ba1-4c51-b31f-156041af053c"],
Cell[4047, 122, 791366, 18500, 101913, "Code", "ExpressionUUID" -> \
"feb8cc16-f10c-4e4c-8919-d5f7b66633b7"]
}, Open  ]]
}
]
*)



==> O3_vstt4_crossingvec.m <==
(* ::Package:: *)

(* this format is compatible with simpleboot *)

(*
VBlock[channel] are crossing vectors; channel= op[op, rep, 1, \[PlusMinus]1] where \[PlusMinus]1 indicate even/odd spin selection
*)

VBlock[op[op, v[0, 1], 1, 1]] = {{{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, H[s, s, t4, t4]/6, 0, 0}, 
       {H[s, s, t4, t4]/6, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, F[t4, t4, t4, t4]/9, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, H[t, t, t4, t4]/(6*Sqrt[5]), 
        0}, {0, H[t, t, t4, t4]/(6*Sqrt[5]), 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, H[t4, t4, t4, t4]/9, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, H[s, s, t, t]/(2*Sqrt[5]), 0}, {0, 0, 0, 0}, 
       {H[s, s, t, t]/(2*Sqrt[5]), 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, H[t, t, t, t]/5, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, H[s, s, v, v]/(2*Sqrt[3])}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {H[s, s, v, v]/(2*Sqrt[3]), 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, F[v, v, t4, t4]/(6*Sqrt[3])}, {0, 0, 0, 0}, 
       {0, F[v, v, t4, t4]/(6*Sqrt[3]), 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, F[t, t, t4, t4]/(6*Sqrt[5]), 0}, 
       {0, F[t, t, t4, t4]/(6*Sqrt[5]), 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, H[v, v, t, t]/(2*Sqrt[15])}, 
       {0, 0, H[v, v, t, t]/(2*Sqrt[15]), 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, F[t, t, t, t]/5, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, F[v, v, t, t]/(2*Sqrt[15])}, 
       {0, 0, F[v, v, t, t]/(2*Sqrt[15]), 0}}}, 
     {{{0, 0, 0, F[s, s, v, v]/(2*Sqrt[3])}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {F[s, s, v, v]/(2*Sqrt[3]), 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, H[v, v, t4, t4]/(6*Sqrt[3])}, {0, 0, 0, 0}, 
       {0, H[v, v, t4, t4]/(6*Sqrt[3]), 0, 0}}}, 
     {{{0, F[s, s, t4, t4]/6, 0, 0}, {F[s, s, t4, t4]/6, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, F[v, v, v, v]/3}}}, 
     {{{0, 0, F[s, s, t, t]/(2*Sqrt[5]), 0}, {0, 0, 0, 0}, 
       {F[s, s, t, t]/(2*Sqrt[5]), 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, H[v, v, v, v]/3}}}, {{{F[s, s, s, s], 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}}
 
VBlock[op[op, v[1, -1], 1, -1]] = {{{{F[s, v, s, v], 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, -F[s, v, t, v]/2}, {-F[s, v, t, v]/2, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[v, t, v, t]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, H[v, t, v, t]}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{H[s, v, v, s]/3, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, -(Sqrt[5/3]*H[s, v, v, t])/2}, 
       {-(Sqrt[5/3]*H[s, v, v, t])/2, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, (Sqrt[5/3]*F[s, v, v, t])/2}, {(Sqrt[5/3]*F[s, v, v, t])/2, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, -H[v, t, t, v]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, -F[v, t, t, v]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{-F[s, v, v, s]/3, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[1, -1], 1, 1]] = {{{{F[s, v, s, v], 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, F[s, v, t, v]/2}, {F[s, v, t, v]/2, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[v, t, v, t]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, H[v, t, v, t]}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{-H[s, v, v, s]/3, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, -(Sqrt[5/3]*H[s, v, v, t])/2}, 
       {-(Sqrt[5/3]*H[s, v, v, t])/2, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, (Sqrt[5/3]*F[s, v, v, t])/2}, {(Sqrt[5/3]*F[s, v, v, t])/2, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, H[v, t, t, v]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[v, t, t, v]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{F[s, v, v, s]/3, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[1, 1], 1, -1]] = {{{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{F[t4, t4, t4, t4], 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, (3*Sqrt[858/5]*H[t, t, t4, t4])/35, 0}, 
       {(3*Sqrt[858/5]*H[t, t, t4, t4])/35, 0, 0}, {0, 0, 0}}}, 
     {{{0, (11*Sqrt[2/3]*H[t, t, t4, t4])/7, 0}, 
       {(11*Sqrt[2/3]*H[t, t, t4, t4])/7, 0, 0}, {0, 0, 0}}}, 
     {{{0, (Sqrt[11/3]*H[t, t, t4, t4])/42, 0}, 
       {(Sqrt[11/3]*H[t, t, t4, t4])/42, 0, 0}, {0, 0, 0}}}, 
     {{{0, (12*Sqrt[6]*H[t, t, t4, t4])/35, 0}, 
       {(12*Sqrt[6]*H[t, t, t4, t4])/35, 0, 0}, {0, 0, 0}}}, 
     {{{0, (13*Sqrt[2/3]*H[t, t, t4, t4])/225, 0}, 
       {(13*Sqrt[2/3]*H[t, t, t4, t4])/225, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{H[t4, t4, t4, t4], 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, (7*H[t, t, t, t])/9, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, (4*H[t, t, t, t])/45, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, -(Sqrt[6/5]*F[v, v, t4, t4])}, {0, 0, 0}, 
       {-(Sqrt[6/5]*F[v, v, t4, t4]), 0, 0}}}, 
     {{{0, 0, -(Sqrt[55/7]*F[v, v, t4, t4])/6}, {0, 0, 0}, 
       {-(Sqrt[55/7]*F[v, v, t4, t4])/6, 0, 0}}}, 
     {{{0, 0, -(Sqrt[2/15]*F[v, v, t4, t4])/9}, {0, 0, 0}, 
       {-(Sqrt[2/15]*F[v, v, t4, t4])/9, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, (3*Sqrt[858/5]*F[t, t, t4, t4])/35, 0}, 
       {(3*Sqrt[858/5]*F[t, t, t4, t4])/35, 0, 0}, {0, 0, 0}}}, 
     {{{0, (-11*Sqrt[2/3]*F[t, t, t4, t4])/7, 0}, 
       {(-11*Sqrt[2/3]*F[t, t, t4, t4])/7, 0, 0}, {0, 0, 0}}}, 
     {{{0, (Sqrt[11/3]*F[t, t, t4, t4])/42, 0}, 
       {(Sqrt[11/3]*F[t, t, t4, t4])/42, 0, 0}, {0, 0, 0}}}, 
     {{{0, (-12*Sqrt[6]*F[t, t, t4, t4])/35, 0}, 
       {(-12*Sqrt[6]*F[t, t, t4, t4])/35, 0, 0}, {0, 0, 0}}}, 
     {{{0, (13*Sqrt[2/3]*F[t, t, t4, t4])/225, 0}, 
       {(13*Sqrt[2/3]*F[t, t, t4, t4])/225, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, -(Sqrt[5]*H[v, v, t, t])/3}, 
       {0, -(Sqrt[5]*H[v, v, t, t])/3, 0}}}, 
     {{{0, 0, 0}, {0, 0, -(Sqrt[35/3]*H[v, v, t, t])/6}, 
       {0, -(Sqrt[35/3]*H[v, v, t, t])/6, 0}}}, 
     {{{0, 0, 0}, {0, 0, -H[v, v, t, t]/(9*Sqrt[5])}, 
       {0, -H[v, v, t, t]/(9*Sqrt[5]), 0}}}, 
     {{{0, 0, 0}, {0, (12*F[t, t, t, t])/5, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, -F[t, t, t, t], 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, (-2*F[t, t, t, t])/25, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, (Sqrt[5]*F[v, v, t, t])/3}, 
       {0, (Sqrt[5]*F[v, v, t, t])/3, 0}}}, 
     {{{0, 0, 0}, {0, 0, -(Sqrt[35/3]*F[v, v, t, t])/6}, 
       {0, -(Sqrt[35/3]*F[v, v, t, t])/6, 0}}}, 
     {{{0, 0, 0}, {0, 0, -F[v, v, t, t]/(9*Sqrt[5])}, 
       {0, -F[v, v, t, t]/(9*Sqrt[5]), 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, Sqrt[6/5]*H[v, v, t4, t4]}, {0, 0, 0}, 
       {Sqrt[6/5]*H[v, v, t4, t4], 0, 0}}}, 
     {{{0, 0, -(Sqrt[55/7]*H[v, v, t4, t4])/6}, {0, 0, 0}, 
       {-(Sqrt[55/7]*H[v, v, t4, t4])/6, 0, 0}}}, 
     {{{0, 0, -(Sqrt[2/15]*H[v, v, t4, t4])/9}, {0, 0, 0}, 
       {-(Sqrt[2/15]*H[v, v, t4, t4])/9, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, (5*F[v, v, v, v])/3}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, (-2*F[v, v, v, v])/9}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, H[v, v, v, v]/6}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}}
 
VBlock[op[op, v[2, -1], 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {F[v, t, v, t]}, {0}, {0}, 
     {H[v, t, v, t]/3}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {-H[v, t, t, v]/3}, 
     {(-2*Sqrt[7/3]*H[v, t, t, v])/3}, {(2*H[v, t, t, v])/45}, {0}, {0}, {0}, 
     {-F[v, t, t, v]/3}, {(2*Sqrt[7/3]*F[v, t, t, v])/3}, 
     {(-2*F[v, t, t, v])/45}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}}
 
VBlock[op[op, v[2, -1], 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {F[v, t, v, t]}, {0}, {0}, 
     {H[v, t, v, t]/3}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {H[v, t, t, v]/3}, 
     {(2*Sqrt[7/3]*H[v, t, t, v])/3}, {(-2*H[v, t, t, v])/45}, {0}, {0}, {0}, 
     {F[v, t, t, v]/3}, {(-2*Sqrt[7/3]*F[v, t, t, v])/3}, 
     {(2*F[v, t, t, v])/45}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[2, 1], 1, -1]] = {{{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{H[t, t4, t, t4], 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{-H[t, t4, t4, t], 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[s, t, s, t]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, H[s, t, t, s]/5}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, F[s, t, t, t4]/2}, {F[s, t, t, t4]/2, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, -F[s, t, t4, t]/2}, {-F[s, t, t4, t]/2, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, H[s, t, t, t4]/2}, {H[s, t, t, t4]/2, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{F[t, t4, t, t4], 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{-F[t, t4, t4, t], 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, -F[s, t, t, s]/5}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[2, 1], 1, 1]] = 
    {{{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, H[s, t, t4, t4]/2, 0, 0, 0}, {H[s, t, t4, t4]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, F[s, t, t4, t4]/2, 0, 0, 0}, {F[s, t, t4, t4]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, F[t, t4, t4, t4]/2, 0, 0}, 
       {0, F[t, t4, t4, t4]/2, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, H[t, t4, t4, t4]/2, 0, 0}, 
       {0, H[t, t4, t4, t4]/2, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, H[t, t4, t, t4], 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, F[t4, t4, t4, t4], 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, H[t, t, t4, t4]/2, 0}, 
       {0, 0, 0, 0, 0}, {0, H[t, t, t4, t4]/2, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, H[t, t4, t4, t], 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, H[t4, t4, t4, t4], 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{F[s, t, s, t], 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{-H[s, t, t, s]/5, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, F[s, t, t, t]/2, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {F[s, t, t, t]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, H[t, t, t, t], 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, F[s, t, t, t4]/2, 0, 0}, {0, 0, 0, 0, 0}, 
       {F[s, t, t, t4]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, F[s, t, t4, t]/2, 0, 0}, {0, 0, 0, 0, 0}, 
       {F[s, t, t4, t]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, H[s, t, v, v]/2}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {H[s, t, v, v]/2, 0, 0, 0, 0}}}, 
     {{{0, 0, H[s, t, t, t4]/2, 0, 0}, {0, 0, 0, 0, 0}, 
       {H[s, t, t, t4]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, F[s, t, v, v]/2}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {F[s, t, v, v]/2, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, F[t, t, t, t4]/2, 0}, {0, 0, F[t, t, t, t4]/2, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, F[v, v, t4, t4]/2}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, F[v, v, t4, t4]/2, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, H[t, t, t, t4]/2, 0}, {0, 0, H[t, t, t, t4]/2, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, H[v, v, t, t4]/2}, {0, 0, 0, 0, 0}, 
       {0, 0, H[v, v, t, t4]/2, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, F[t, t4, t, t4], 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, F[v, v, t, t4]/2}, 
       {0, 0, 0, 0, 0}, {0, 0, F[v, v, t, t4]/2, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, F[t, t, t4, t4]/2, 0}, {0, 0, 0, 0, 0}, 
       {0, F[t, t, t4, t4]/2, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, F[t, t4, t4, t], 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, H[v, v, t, t]/2}, {0, 0, 0, H[v, v, t, t]/2, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, F[t, t, t, t], 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, F[v, v, t, t]/2}, {0, 0, 0, F[v, v, t, t]/2, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, H[v, v, t4, t4]/2}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, H[v, v, t4, t4]/2, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, F[v, v, v, v]}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{F[s, t, t, s]/5, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, -H[v, v, v, v]/6}}}, {{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}}}
 
VBlock[op[op, v[3, -1], 1, -1]] = {{{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(5*F[v, t, v, t])/14, 0}, {0, 0}}}, 
     {{{(9*F[v, t, v, t])/14, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(-2*H[v, t, v, t])/3, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, F[v, t, v, t4]/2}, {F[v, t, v, t4]/2, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[v, t4, v, t4]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, H[v, t4, v, t4]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[v, t4, t4, v]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, (Sqrt[5/7]*H[v, t, t4, v])/2}, {(Sqrt[5/7]*H[v, t, t4, v])/2, 
        0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, -(Sqrt[5/7]*F[v, t, t4, v])/2}, {-(Sqrt[5/7]*F[v, t, t4, v])/2, 
        0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(2*H[v, t, t, v])/3, 0}, {0, 0}}}, 
     {{{(10*H[v, t, t, v])/(3*Sqrt[21]), 0}, {0, 0}}}, 
     {{{H[v, t, t, v]/9, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(2*F[v, t, t, v])/3, 0}, {0, 0}}}, 
     {{{(-10*F[v, t, t, v])/(3*Sqrt[21]), 0}, {0, 0}}}, 
     {{{-F[v, t, t, v]/9, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, H[v, t4, t4, v]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[3, -1], 1, 1]] = {{{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(5*F[v, t, v, t])/14, 0}, {0, 0}}}, 
     {{{(9*F[v, t, v, t])/14, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(-2*H[v, t, v, t])/3, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, F[v, t, v, t4]/2}, {F[v, t, v, t4]/2, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[v, t4, v, t4]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, H[v, t4, v, t4]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, -F[v, t4, t4, v]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, -(Sqrt[5/7]*H[v, t, t4, v])/2}, {-(Sqrt[5/7]*H[v, t, t4, v])/2, 
        0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, (Sqrt[5/7]*F[v, t, t4, v])/2}, {(Sqrt[5/7]*F[v, t, t4, v])/2, 
        0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(-2*H[v, t, t, v])/3, 0}, {0, 0}}}, 
     {{{(-10*H[v, t, t, v])/(3*Sqrt[21]), 0}, {0, 0}}}, 
     {{{-H[v, t, t, v]/9, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(-2*F[v, t, t, v])/3, 0}, {0, 0}}}, 
     {{{(10*F[v, t, t, v])/(3*Sqrt[21]), 0}, {0, 0}}}, 
     {{{F[v, t, t, v]/9, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, -H[v, t4, t4, v]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[3, 1], 1, -1]] = {{{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, F[t, t4, t4, t4]/2, 0}, {F[t, t4, t4, t4]/2, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, (Sqrt[143/5]*H[t, t4, t4, t4])/14, 0}, 
       {(Sqrt[143/5]*H[t, t4, t4, t4])/14, 0, 0}, {0, 0, 0}}}, 
     {{{0, (2*H[t, t4, t4, t4])/7, 0}, {(2*H[t, t4, t4, t4])/7, 0, 0}, 
       {0, 0, 0}}}, {{{(11*H[t, t4, t, t4])/7, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{(8*H[t, t4, t, t4])/35, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, F[t4, t4, t4, t4], 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{(-12*Sqrt[143/5]*H[t, t4, t4, t])/35, 0, 0}, 
       {0, 0, (-3*Sqrt[13/5]*H[t, t, t4, t4])/10}, 
       {0, (-3*Sqrt[13/5]*H[t, t, t4, t4])/10, 0}}}, 
     {{{(-11*H[t, t4, t4, t])/7, 0, 0}, {0, 0, (-2*Sqrt[11]*H[t, t, t4, t4])/
         7}, {0, (-2*Sqrt[11]*H[t, t, t4, t4])/7, 0}}}, 
     {{{(2*Sqrt[22]*H[t, t4, t4, t])/21, 0, 0}, 
       {0, 0, (Sqrt[2]*H[t, t, t4, t4])/3}, {0, (Sqrt[2]*H[t, t, t4, t4])/3, 
        0}}}, {{{(-8*H[t, t4, t4, t])/35, 0, 0}, 
       {0, 0, (3*Sqrt[11]*H[t, t, t4, t4])/35}, 
       {0, (3*Sqrt[11]*H[t, t, t4, t4])/35, 0}}}, 
     {{{(-4*H[t, t4, t4, t])/225, 0, 0}, {0, 0, -(Sqrt[11]*H[t, t, t4, t4])/
         225}, {0, -(Sqrt[11]*H[t, t, t4, t4])/225, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, (-14*H[t4, t4, t4, t4])/11, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, (13*H[t4, t4, t4, t4])/35, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, (10*H[t4, t4, t4, t4])/7, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, (28*H[t4, t4, t4, t4])/495, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, -H[t, t, t, t]/3}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, H[t, t, t, t]/30}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, (3*Sqrt[11]*F[t, t, t, t4])/14}, {0, 0, 0}, 
       {(3*Sqrt[11]*F[t, t, t, t4])/14, 0, 0}}}, 
     {{{0, 0, (-5*F[t, t, t, t4])/(7*Sqrt[2])}, {0, 0, 0}, 
       {(-5*F[t, t, t, t4])/(7*Sqrt[2]), 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, H[t, t, t, t4]/(2*Sqrt[2])}, {0, 0, 0}, 
       {H[t, t, t, t4]/(2*Sqrt[2]), 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{F[t, t4, t, t4], 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{(12*Sqrt[143/5]*F[t, t4, t4, t])/35, 0, 0}, 
       {0, 0, (-3*Sqrt[13/5]*F[t, t, t4, t4])/10}, 
       {0, (-3*Sqrt[13/5]*F[t, t, t4, t4])/10, 0}}}, 
     {{{(-11*F[t, t4, t4, t])/7, 0, 0}, {0, 0, (2*Sqrt[11]*F[t, t, t4, t4])/
         7}, {0, (2*Sqrt[11]*F[t, t, t4, t4])/7, 0}}}, 
     {{{(-2*Sqrt[22]*F[t, t4, t4, t])/21, 0, 0}, 
       {0, 0, (Sqrt[2]*F[t, t, t4, t4])/3}, {0, (Sqrt[2]*F[t, t, t4, t4])/3, 
        0}}}, {{{(-8*F[t, t4, t4, t])/35, 0, 0}, 
       {0, 0, (-3*Sqrt[11]*F[t, t, t4, t4])/35}, 
       {0, (-3*Sqrt[11]*F[t, t, t4, t4])/35, 0}}}, 
     {{{(4*F[t, t4, t4, t])/225, 0, 0}, {0, 0, -(Sqrt[11]*F[t, t, t4, t4])/
         225}, {0, -(Sqrt[11]*F[t, t, t4, t4])/225, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, (9*F[t, t, t, t])/35}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, (8*F[t, t, t, t])/7}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, (-2*F[t, t, t, t])/25}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, 
     {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}, {{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}}}
 
VBlock[op[op, v[3, 1], 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {(11*H[t, t4, t, t4])/7}, {(8*H[t, t4, t, t4])/35}, {0}, 
     {0}, {0}, {0}, {0}, {(12*Sqrt[143/5]*H[t, t4, t4, t])/35}, 
     {(11*H[t, t4, t4, t])/7}, {(-2*Sqrt[22]*H[t, t4, t4, t])/21}, 
     {(8*H[t, t4, t4, t])/35}, {(4*H[t, t4, t4, t])/225}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {F[t, t4, t, t4]}, {0}, {0}, {0}, {(-12*Sqrt[143/5]*F[t, t4, t4, t])/
       35}, {(11*F[t, t4, t4, t])/7}, {(2*Sqrt[22]*F[t, t4, t4, t])/21}, 
     {(8*F[t, t4, t4, t])/35}, {(-4*F[t, t4, t4, t])/225}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}}
 
VBlock[op[op, v[4, -1], 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {F[v, t4, v, t4]}, {0}, {0}, {0}, {H[v, t4, v, t4]/5}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {F[v, t4, t4, v]/5}, 
     {(2*Sqrt[22/21]*F[v, t4, t4, v])/3}, {(-4*F[v, t4, t4, v])/135}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {H[v, t4, t4, v]/5}, 
     {(-2*Sqrt[22/21]*H[v, t4, t4, v])/3}, {(4*H[v, t4, t4, v])/135}, {0}, 
     {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[4, -1], 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {F[v, t4, v, t4]}, {0}, {0}, {0}, {H[v, t4, v, t4]/5}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {-F[v, t4, t4, v]/5}, 
     {(-2*Sqrt[22/21]*F[v, t4, t4, v])/3}, {(4*F[v, t4, t4, v])/135}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {-H[v, t4, t4, v]/5}, 
     {(2*Sqrt[22/21]*H[v, t4, t4, v])/3}, {(-4*H[v, t4, t4, v])/135}, {0}, 
     {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[4, 1], 1, -1]] = {{{{0, 0}, {0, 0}}}, 
     {{{0, -F[s, t4, t, t4]/2}, {-F[s, t4, t, t4]/2, 0}}}, 
     {{{0, -(Sqrt[5]*H[s, t4, t4, t])/6}, {-(Sqrt[5]*H[s, t4, t4, t])/6, 
        0}}}, {{{0, (Sqrt[5]*F[s, t4, t4, t])/6}, 
       {(Sqrt[5]*F[s, t4, t4, t])/6, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{F[s, t4, s, t4], 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{H[s, t4, t4, s]/9, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, H[t, t4, t, t4]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, -H[t, t4, t4, t]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, F[t, t4, t, t4]}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, -F[t, t4, t4, t]}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{-F[s, t4, t4, s]/9, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[4, 1], 1, 1]] = {{{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, F[s, t4, t, t4]/2, 0, 0}, 
       {F[s, t4, t, t4]/2, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, -(Sqrt[5]*H[s, t4, t4, t])/6, 0, 0}, 
       {-(Sqrt[5]*H[s, t4, t4, t])/6, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, (Sqrt[5]*F[s, t4, t4, t])/6, 0, 0}, {(Sqrt[5]*F[s, t4, t4, t])/6, 
        0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, F[s, t4, t4, t4]/2, 0}, {0, 0, 0, 0}, {F[s, t4, t4, t4]/2, 0, 
        0, 0}, {0, 0, 0, 0}}}, {{{F[s, t4, s, t4], 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, F[t, t4, t4, t4]/2, 0}, {0, F[t, t4, t4, t4]/2, 
        0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{-H[s, t4, t4, s]/9, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, H[t, t4, t4, t4]/2, 0}, {0, H[t, t4, t4, t4]/2, 
        0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, H[t, t4, t, t4], 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, F[t4, t4, t4, t4], 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, H[t, t, t4, t4]/2}, 
       {0, 0, H[t, t, t4, t4]/2, 0}}}, 
     {{{0, 0, 0, 0}, {0, H[t, t4, t4, t], 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, H[t4, t4, t4, t4], 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, (-5*H[t, t, t, t])/9}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, (-7*H[t, t, t, t])/90}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, (Sqrt[5]*F[s, t4, t, t])/6}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {(Sqrt[5]*F[s, t4, t, t])/6, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, -(Sqrt[5]*H[s, t4, t, t])/6}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {-(Sqrt[5]*H[s, t4, t, t])/6, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, F[t, t, t, t4]/2}, {0, 0, 0, 0}, 
       {0, F[t, t, t, t4]/2, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, -(Sqrt[11/2]*H[t, t, t, t4])/6}, {0, 0, 0, 0}, 
       {0, -(Sqrt[11/2]*H[t, t, t, t4])/6, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, F[t, t4, t, t4], 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, F[t, t, t4, t4]/2}, {0, 0, F[t, t, t4, t4]/2, 0}}}, 
     {{{0, 0, 0, 0}, {0, F[t, t4, t4, t], 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, F[t, t, t, t]}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{0, 0, 0, 0}, {0, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}}}, {{{F[s, t4, t4, s]/9, 0, 0, 0}, 
       {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}}}
 
VBlock[op[op, v[5, -1], 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(9*F[v, t4, v, t4])/44}, {(35*F[v, t4, v, t4])/44}, {0}, {0}, 
     {(-4*H[v, t4, v, t4])/5}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(-4*F[v, t4, t4, v])/5}, {-2*Sqrt[6/77]*F[v, t4, t4, v]}, 
     {-F[v, t4, t4, v]/15}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(-4*H[v, t4, t4, v])/5}, {2*Sqrt[6/77]*H[v, t4, t4, v]}, 
     {H[v, t4, t4, v]/15}, {0}, {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[5, -1], 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(9*F[v, t4, v, t4])/44}, {(35*F[v, t4, v, t4])/44}, {0}, {0}, 
     {(-4*H[v, t4, v, t4])/5}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(4*F[v, t4, t4, v])/5}, {2*Sqrt[6/77]*F[v, t4, t4, v]}, 
     {F[v, t4, t4, v]/15}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(4*H[v, t4, t4, v])/5}, {-2*Sqrt[6/77]*H[v, t4, t4, v]}, 
     {-H[v, t4, t4, v]/15}, {0}, {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[5, 1], 1, -1]] = {{{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, (Sqrt[5/143]*F[t, t4, t4, t4])/2}, 
       {(Sqrt[5/143]*F[t, t4, t4, t4])/2, 0}}}, 
     {{{0, (9*F[t, t4, t4, t4])/14}, {(9*F[t, t4, t4, t4])/14, 0}}}, 
     {{{0, (-27*Sqrt[5/143]*F[t, t4, t4, t4])/14}, 
       {(-27*Sqrt[5/143]*F[t, t4, t4, t4])/14, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, -H[t, t4, t4, t4]/7}, {-H[t, t4, t4, t4]/7, 0}}}, 
     {{{0, (Sqrt[65/11]*H[t, t4, t4, t4])/14}, 
       {(Sqrt[65/11]*H[t, t4, t4, t4])/14, 0}}}, 
     {{{(-8*H[t, t4, t, t4])/7, 0}, {0, 0}}}, 
     {{{H[t, t4, t, t4]/7, 0}, {0, 0}}}, 
     {{{0, 0}, {0, (-32*F[t4, t4, t4, t4])/13}}}, 
     {{{0, 0}, {0, (9*F[t4, t4, t4, t4])/11}}}, 
     {{{0, 0}, {0, (18*F[t4, t4, t4, t4])/7}}}, 
     {{{0, 0}, {0, (60*F[t4, t4, t4, t4])/91}}}, 
     {{{0, 0}, {0, (-28*F[t4, t4, t4, t4])/429}}}, 
     {{{(6*Sqrt[13/55]*H[t, t4, t4, t])/7, 0}, {0, 0}}}, 
     {{{(8*H[t, t4, t4, t])/7, 0}, {0, 0}}}, 
     {{{(-40*Sqrt[2/11]*H[t, t4, t4, t])/21, 0}, {0, 0}}}, 
     {{{-H[t, t4, t4, t]/7, 0}, {0, 0}}}, 
     {{{(2*H[t, t4, t4, t])/45, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, (-5*H[t4, t4, t4, t4])/11}}}, 
     {{{0, 0}, {0, (22*H[t4, t4, t4, t4])/35}}}, 
     {{{0, 0}, {0, (10*H[t4, t4, t4, t4])/91}}}, 
     {{{0, 0}, {0, (196*H[t4, t4, t4, t4])/6435}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(15*F[t, t4, t, t4])/22, 0}, {0, 0}}}, 
     {{{(9*F[t, t4, t, t4])/14, 0}, {0, 0}}}, 
     {{{(-25*F[t, t4, t, t4])/77, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(-6*Sqrt[13/55]*F[t, t4, t4, t])/7, 0}, {0, 0}}}, 
     {{{(8*F[t, t4, t4, t])/7, 0}, {0, 0}}}, 
     {{{(40*Sqrt[2/11]*F[t, t4, t4, t])/21, 0}, {0, 0}}}, 
     {{{-F[t, t4, t4, t]/7, 0}, {0, 0}}}, 
     {{{(-2*F[t, t4, t4, t])/45, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[5, 1], 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {(-8*H[t, t4, t, t4])/7}, {H[t, t4, t, t4]/7}, {0}, {0}, 
     {0}, {0}, {0}, {(-6*Sqrt[13/55]*H[t, t4, t4, t])/7}, 
     {(-8*H[t, t4, t4, t])/7}, {(40*Sqrt[2/11]*H[t, t4, t4, t])/21}, 
     {H[t, t4, t4, t]/7}, {(-2*H[t, t4, t4, t])/45}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {(15*F[t, t4, t, t4])/22}, {(9*F[t, t4, t, t4])/14}, 
     {(-25*F[t, t4, t, t4])/77}, {0}, {(6*Sqrt[13/55]*F[t, t4, t4, t])/7}, 
     {(-8*F[t, t4, t4, t])/7}, {(-40*Sqrt[2/11]*F[t, t4, t4, t])/21}, 
     {F[t, t4, t4, t]/7}, {(2*F[t, t4, t4, t])/45}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[6, 1], 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {(-4*H[t, t4, t, t4])/7}, 
     {(-22*H[t, t4, t, t4])/35}, {0}, {0}, {0}, {0}, {0}, 
     {(54*Sqrt[11/65]*H[t, t4, t4, t])/35}, {(4*H[t, t4, t4, t])/7}, 
     {(2*Sqrt[22]*H[t, t4, t4, t])/21}, {(22*H[t, t4, t4, t])/35}, 
     {(11*H[t, t4, t4, t])/225}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {(17*F[t, t4, t, t4])/52}, 
     {(45*F[t, t4, t, t4])/364}, {(50*F[t, t4, t, t4])/91}, {0}, 
     {(-54*Sqrt[11/65]*F[t, t4, t4, t])/35}, {(4*F[t, t4, t4, t])/7}, 
     {(-2*Sqrt[22]*F[t, t4, t4, t])/21}, {(22*F[t, t4, t4, t])/35}, 
     {(-11*F[t, t4, t4, t])/225}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[6, 1], 1, 1]] = {{{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, (3*Sqrt[11/2]*F[t, t4, t4, t4])/26}, 
       {(3*Sqrt[11/2]*F[t, t4, t4, t4])/26, 0}}}, 
     {{{0, (9*Sqrt[5/26]*F[t, t4, t4, t4])/14}, 
       {(9*Sqrt[5/26]*F[t, t4, t4, t4])/14, 0}}}, 
     {{{0, (5*Sqrt[11/2]*F[t, t4, t4, t4])/91}, 
       {(5*Sqrt[11/2]*F[t, t4, t4, t4])/91, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, (-27*H[t, t4, t4, t4])/(7*Sqrt[130])}, 
       {(-27*H[t, t4, t4, t4])/(7*Sqrt[130]), 0}}}, 
     {{{0, -(Sqrt[11/2]*H[t, t4, t4, t4])/7}, 
       {-(Sqrt[11/2]*H[t, t4, t4, t4])/7, 0}}}, 
     {{{(-4*H[t, t4, t, t4])/7, 0}, {0, 0}}}, 
     {{{(-22*H[t, t4, t, t4])/35, 0}, {0, 0}}}, 
     {{{0, 0}, {0, (-132*F[t4, t4, t4, t4])/65}}}, 
     {{{0, 0}, {0, (42*F[t4, t4, t4, t4])/65}}}, 
     {{{0, 0}, {0, (18*F[t4, t4, t4, t4])/7}}}, 
     {{{0, 0}, {0, (11*F[t4, t4, t4, t4])/91}}}, 
     {{{0, 0}, {0, (-4*F[t4, t4, t4, t4])/117}}}, 
     {{{(-54*Sqrt[11/65]*H[t, t4, t4, t])/35, 0}, {0, 0}}}, 
     {{{(-4*H[t, t4, t4, t])/7, 0}, {0, 0}}}, 
     {{{(-2*Sqrt[22]*H[t, t4, t4, t])/21, 0}, {0, 0}}}, 
     {{{(-22*H[t, t4, t4, t])/35, 0}, {0, 0}}}, 
     {{{(-11*H[t, t4, t4, t])/225, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, (-78*H[t4, t4, t4, t4])/175}}}, 
     {{{0, 0}, {0, (33*H[t4, t4, t4, t4])/91}}}, 
     {{{0, 0}, {0, (-44*H[t4, t4, t4, t4])/2925}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(17*F[t, t4, t, t4])/52, 0}, {0, 0}}}, 
     {{{(45*F[t, t4, t, t4])/364, 0}, {0, 0}}}, 
     {{{(50*F[t, t4, t, t4])/91, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{(54*Sqrt[11/65]*F[t, t4, t4, t])/35, 0}, {0, 0}}}, 
     {{{(-4*F[t, t4, t4, t])/7, 0}, {0, 0}}}, 
     {{{(2*Sqrt[22]*F[t, t4, t4, t])/21, 0}, {0, 0}}}, 
     {{{(-22*F[t, t4, t4, t])/35, 0}, {0, 0}}}, 
     {{{(11*F[t, t4, t4, t])/225, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, 
     {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}, {{{0, 0}, {0, 0}}}}
 
VBlock[op[op, v[7, 1], 1, -1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {(-81*F[t4, t4, t4, t4])/260}, 
     {F[t4, t4, t4, t4]/10}, {(33*F[t4, t4, t4, t4])/28}, 
     {(55*F[t4, t4, t4, t4])/182}, {(-7*F[t4, t4, t4, t4])/234}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {(8*H[t4, t4, t4, t4])/11}, 
     {(-111*H[t4, t4, t4, t4])/175}, {(-68*H[t4, t4, t4, t4])/91}, 
     {(-991*H[t4, t4, t4, t4])/64350}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}}
 
VBlock[op[op, v[8, 1], 1, 1]] = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {(33*F[t4, t4, t4, t4])/340}, 
     {(3*F[t4, t4, t4, t4])/10}, {(99*F[t4, t4, t4, t4])/476}, 
     {(73*F[t4, t4, t4, t4])/238}, {F[t4, t4, t4, t4]/102}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {(-33*H[t4, t4, t4, t4])/175}, 
     {(-4*H[t4, t4, t4, t4])/7}, {(-11*H[t4, t4, t4, t4])/450}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}}
 
  (* 
VBlock$OPEBasis[channel] : OPE coefficients for the matrix in the crossing vector
    *)
 
 
VBlock$OPEBasis[op[op, v[0, 1], 1, 1]] = 
    {\[Beta][op[s, v[0, 1], 1, 1], op[s, v[0, 1], 1, 1], 
       op[op, v[0, 1], 1, 1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[op, v[0, 1], 1, 1]][1], 
     \[Beta][op[t, v[2, 1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[op, v[0, 1], 1, 1]][1], \[Beta][op[v, v[1, -1], 1, 1], 
       op[v, v[1, -1], 1, 1], op[op, v[0, 1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[1, -1], 1, -1]] = 
    {\[Beta][op[s, v[0, 1], 1, 1], op[v, v[1, -1], 1, 1], 
       op[op, v[1, -1], 1, -1]][1], \[Beta][op[v, v[1, -1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[1, -1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[1, -1], 1, 1]] = 
    {\[Beta][op[s, v[0, 1], 1, 1], op[v, v[1, -1], 1, 1], 
       op[op, v[1, -1], 1, 1]][1], \[Beta][op[v, v[1, -1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[1, -1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[1, 1], 1, -1]] = 
    {\[Beta][op[t4, v[4, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[1, 1], 1, -1]][1], \[Beta][op[t, v[2, 1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[1, 1], 1, -1]][1], 
     \[Beta][op[v, v[1, -1], 1, 1], op[v, v[1, -1], 1, 1], 
       op[op, v[1, 1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[2, -1], 1, -1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[op, v[2, -1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[2, -1], 1, 1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[op, v[2, -1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[2, 1], 1, -1]] = 
    {\[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[2, 1], 1, -1]][1], \[Beta][op[s, v[0, 1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[2, 1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[2, 1], 1, 1]] = 
    {\[Beta][op[s, v[0, 1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[op, v[2, 1], 1, 1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[op, v[2, 1], 1, 1]][1], 
     \[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[2, 1], 1, 1]][1], \[Beta][op[t, v[2, 1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[2, 1], 1, 1]][1], 
     \[Beta][op[v, v[1, -1], 1, 1], op[v, v[1, -1], 1, 1], 
       op[op, v[2, 1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[3, -1], 1, -1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[op, v[3, -1], 1, -1]][1], \[Beta][op[v, v[1, -1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[op, v[3, -1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[3, -1], 1, 1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[op, v[3, -1], 1, 1]][1], \[Beta][op[v, v[1, -1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[op, v[3, -1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[3, 1], 1, -1]] = 
    {\[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[3, 1], 1, -1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[op, v[3, 1], 1, -1]][1], 
     \[Beta][op[t, v[2, 1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[op, v[3, 1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[3, 1], 1, 1]] = 
    {\[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[3, 1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[4, -1], 1, -1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[4, -1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[4, -1], 1, 1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[4, -1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[4, 1], 1, -1]] = 
    {\[Beta][op[s, v[0, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[4, 1], 1, -1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[4, 1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[4, 1], 1, 1]] = 
    {\[Beta][op[s, v[0, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[4, 1], 1, 1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[4, 1], 1, 1]][1], 
     \[Beta][op[t4, v[4, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[4, 1], 1, 1]][1], \[Beta][op[t, v[2, 1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[op, v[4, 1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[5, -1], 1, -1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[5, -1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[5, -1], 1, 1]] = 
    {\[Beta][op[v, v[1, -1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[5, -1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[5, 1], 1, -1]] = 
    {\[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[5, 1], 1, -1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[op, v[5, 1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[5, 1], 1, 1]] = 
    {\[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[5, 1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[6, 1], 1, -1]] = 
    {\[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[6, 1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[6, 1], 1, 1]] = 
    {\[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[6, 1], 1, 1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[op, v[6, 1], 1, 1]][1]}
 
VBlock$OPEBasis[op[op, v[7, 1], 1, -1]] = 
    {\[Beta][op[t4, v[4, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[7, 1], 1, -1]][1]}
 
VBlock$OPEBasis[op[op, v[8, 1], 1, 1]] = 
    {\[Beta][op[t4, v[4, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[op, v[8, 1], 1, 1]][1]}
 
VBlock$ChannelBasis = {op[op, v[1, -1], 1, -1], op[op, v[1, -1], 1, 1], 
     op[op, v[4, 1], 1, -1], op[op, v[4, 1], 1, 1], op[op, v[2, 1], 1, 1], 
     op[op, v[3, 1], 1, -1], op[op, v[5, 1], 1, -1], op[op, v[6, 1], 1, 1], 
     op[op, v[0, 1], 1, 1], op[op, v[3, 1], 1, 1], op[op, v[5, 1], 1, 1], 
     op[op, v[6, 1], 1, -1], op[op, v[2, 1], 1, -1], op[op, v[7, 1], 1, -1], 
     op[op, v[8, 1], 1, 1], op[op, v[1, 1], 1, -1], op[op, v[2, -1], 1, -1], 
     op[op, v[2, -1], 1, 1], op[op, v[3, -1], 1, -1], op[op, v[3, -1], 1, 1], 
     op[op, v[4, -1], 1, -1], op[op, v[4, -1], 1, 1], 
     op[op, v[5, -1], 1, -1], op[op, v[5, -1], 1, 1]}
 
VBlock$Single$OPEBasis = {\[Beta][op[v, v[1, -1], 1, 1], 
       op[v, v[1, -1], 1, 1], op[s, v[0, 1], 1, 1]][1], 
     \[Beta][op[t4, v[4, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[s, v[0, 1], 1, 1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[t, v[2, 1], 1, 1]][1], 
     \[Beta][op[t, v[2, 1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[s, v[0, 1], 1, 1]][1], \[Beta][op[t4, v[4, 1], 1, 1], 
       op[t4, v[4, 1], 1, 1], op[t4, v[4, 1], 1, 1]][1], 
     \[Beta][op[t, v[2, 1], 1, 1], op[t4, v[4, 1], 1, 1], 
       op[t, v[2, 1], 1, 1]][1], \[Beta][op[s, v[0, 1], 1, 1], 
       op[s, v[0, 1], 1, 1], op[s, v[0, 1], 1, 1]][1], 
     \[Beta][op[t, v[2, 1], 1, 1], op[t, v[2, 1], 1, 1], 
       op[t, v[2, 1], 1, 1]][1], \[Beta][op[v, v[1, -1], 1, 1], 
       op[t, v[2, 1], 1, 1], op[v, v[1, -1], 1, 1]][1]}
 
  (*
crossing vector for the term where external operator appears as internal
for example : Fp["v", "v", "v", "v", "s"] means the block Fvvvv[\[CapitalDelta]=\[CapitalDelta]s]
  *)
 
 
VBlock$Single = {{{{Fp[s, v, s, v, v], 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Fp[s, t4, t, t4, t4]/2, 0, 0, 0, 
        0, 0, 0}, {0, Fp[s, t4, t, t4, t4]/2, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(Sqrt[5]*Hp[s, t4, t4, t, t4])/6, 
        0, 0, 0, 0, 0, 0}, {0, -(Sqrt[5]*Hp[s, t4, t4, t, t4])/6, 0, 
        Hp[s, t, t4, t4, t]/2, 0, 0, 0, 0, 0}, {0, 0, Hp[s, t, t4, t4, t]/2, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (Sqrt[5]*Fp[s, t4, t4, t, t4])/6, 
        0, 0, 0, 0, 0, 0}, {0, (Sqrt[5]*Fp[s, t4, t4, t, t4])/6, 0, 
        Fp[s, t, t4, t4, t]/2, 0, 0, 0, 0, 0}, {0, 0, Fp[s, t, t4, t4, t]/2, 
        0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Fp[s, t4, t4, t4, t4]/2, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, Fp[s, t4, t4, t4, t4]/2, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Fp[s, t4, s, t4, t4], 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, Fp[t, t4, t4, t4, t4]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Fp[t, t4, t4, t4, t4]/2, 0, 0, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Fp[t, t4, t4, t4, t]/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Fp[t, t4, t4, t4, t]/2, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, -Hp[s, t4, t4, s, t4]/9, 0, 0, 0, 0, Hp[s, s, t4, t4, s]/6, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, Hp[s, s, t4, t4, s]/6, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, Hp[t, t4, t4, t4, t4]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Hp[t, t4, t4, t4, t4]/2, 0, 0, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Hp[t, t4, t4, t4, t]/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Hp[t, t4, t4, t4, t]/2, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Hp[t, t4, t, t4, t4], 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Hp[t, t4, t, t4, t], 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Fp[t4, t4, t4, t4, t4], 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Fp[t4, t4, t4, t4, t], 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Fp[t4, t4, t4, t4, s]/9, 0, 0, 0, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Hp[t, t, t4, t4, t4]/2, 
        0, 0, 0}, {0, 0, 0, 0, Hp[t, t, t4, t4, t4]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Hp[t, t4, t4, t, t4], 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, Hp[t, t, t4, t4, t]/2, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Hp[t, t, t4, t4, t]/2, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Hp[t, t4, t4, t, t], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Hp[t, t, t4, t4, s]/
         (6*Sqrt[5]), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, Hp[t, t, t4, t4, s]/(6*Sqrt[5]), 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, Fp[s, v, t, v, v]/2}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {Fp[s, v, t, v, v]/2, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Hp[t4, t4, t4, t4, t4], 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Hp[t4, t4, t4, t4, t], 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Hp[t4, t4, t4, t4, s]/9, 0, 0, 0, 0, 
        0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Fp[v, t, v, t, v]}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Fp[s, t, s, t, t], 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        Hp[v, t, v, t, v]}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, -Hp[s, t, t, s, t]/5, 0, 0, Hp[s, s, t, t, s]/(2*Sqrt[5]), 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, Hp[s, s, t, t, s]/(2*Sqrt[5]), 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, Fp[s, t, t, t, t]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, Fp[s, t, t, t, t]/2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-5*Hp[t, t, t, t, t4])/
         9, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        Hp[t, t, t, t, t], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Hp[t, t, t, t, s]/5, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
        (-7*Hp[t, t, t, t, t4])/90, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, (Sqrt[5]*Fp[s, t4, t, t, t4])/6, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Fp[s, t, t, t4, t]/2, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (Sqrt[5]*Fp[s, t4, t, t, t4])/
         6, 0, Fp[s, t, t, t4, t]/2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{-Hp[s, v, v, s, v]/3, 0, 0, 0, 0, 0, Hp[s, s, v, v, s]/(2*Sqrt[3]), 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {Hp[s, s, v, v, s]/(2*Sqrt[3]), 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Fp[s, t, t4, t, t]/2, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Fp[s, t, t4, t, t]/2, 
        0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[5/3]*Hp[s, v, v, t, v])/2}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Hp[s, t, v, v, t]/2}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(Sqrt[5/3]*Hp[s, v, v, t, v])/2, 0, 0, 
        Hp[s, t, v, v, t]/2, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
        -(Sqrt[5]*Hp[s, t4, t, t, t4])/6, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, Hp[s, t, t, t4, t]/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(Sqrt[5]*Hp[s, t4, t, t, t4])/6, 0, 
        Hp[s, t, t, t4, t]/2, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, (Sqrt[5/3]*Fp[s, v, v, t, v])/2}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Fp[s, t, v, v, t]/2}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {(Sqrt[5/3]*Fp[s, v, v, t, v])/2, 0, 0, 
        Fp[s, t, v, v, t]/2, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Fp[t, t, t, t4, t4]/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Fp[t, t, t, t4, t4]/2, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, Fp[t, t, t, t4, t]/2, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Fp[t, t, t, t4, t]/2, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        Fp[v, v, t4, t4, t]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Fp[v, v, t4, t4, t]/2, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, Fp[v, v, t4, t4, s]/(6*Sqrt[3]), 0, 0, 0, 0, 0, 0, 0}, 
       {Fp[v, v, t4, t4, s]/(6*Sqrt[3]), 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
        -(Sqrt[11/2]*Hp[t, t, t, t4, t4])/6, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, -(Sqrt[11/2]*Hp[t, t, t, t4, t4])/6, 0, 0, 0, 0, 
        Hp[t, t, t, t4, t]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Hp[t, t, t, t4, t]/2, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Hp[v, v, t, t4, t]/2}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Hp[v, v, t, t4, t]/2, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Fp[t, t4, t, t4, t4], 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Fp[t, t4, t, t4, t], 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Fp[v, v, t, t4, t]/2}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Fp[v, v, t, t4, t]/2, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Fp[t, t, t4, t4, t4]/2, 0, 0, 0}, 
       {0, 0, 0, 0, Fp[t, t, t4, t4, t4]/2, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Fp[t, t4, t4, t, t4], 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, Fp[t, t, t4, t4, t]/2, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Fp[t, t, t4, t4, t]/2, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Fp[t, t4, t4, t, t], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Fp[t, t, t4, t4, s]/
         (6*Sqrt[5]), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, Fp[t, t, t4, t4, s]/(6*Sqrt[5]), 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        Hp[v, t, t, v, v]}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Hp[v, v, t, t, t]/2}, {0, 0, 0, 0, 0, 0, 0, 
        Hp[v, v, t, t, t]/2, 0}}}, 
     {{{0, 0, 0, Hp[v, v, t, t, s]/(2*Sqrt[15]), 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {Hp[v, v, t, t, s]/(2*Sqrt[15]), 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, Fp[t, t, t, t, t4], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, Fp[t, t, t, t, t], 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Fp[t, t, t, t, s]/5, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        Fp[v, t, t, v, v]}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Fp[v, v, t, t, t]/2}, {0, 0, 0, 0, 0, 0, 0, 
        Fp[v, v, t, t, t]/2, 0}}}, 
     {{{0, 0, 0, Fp[v, v, t, t, s]/(2*Sqrt[15]), 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {Fp[v, v, t, t, s]/(2*Sqrt[15]), 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{Fp[s, v, v, s, v]/3, 0, 0, 0, 0, 0, Fp[s, s, v, v, s]/(2*Sqrt[3]), 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {Fp[s, s, v, v, s]/(2*Sqrt[3]), 0, 0, 0, 
        0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        Hp[v, v, t4, t4, t]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, Hp[v, v, t4, t4, t]/2, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, Hp[v, v, t4, t4, s]/(6*Sqrt[3]), 0, 0, 0, 0, 0, 0, 0}, 
       {Hp[v, v, t4, t4, s]/(6*Sqrt[3]), 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, Fp[s, t4, t4, s, t4]/9, 0, 0, 0, 0, Fp[s, s, t4, t4, s]/6, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, Fp[s, s, t4, t4, s]/6, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, Fp[v, v, v, v, t]}}}, 
     {{{Fp[v, v, v, v, s]/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, Fp[s, t, t, s, t]/5, 0, 0, Fp[s, s, t, t, s]/(2*Sqrt[5]), 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, Fp[s, s, t, t, s]/(2*Sqrt[5]), 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
     {{{Hp[v, v, v, v, s]/3, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
        0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, -Hp[v, v, v, v, t]/6}}}, 
     {{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
       {0, 0, 0, 0, 0, 0, Fp[s, s, s, s, s], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}}}}
 
  (* indicator even/odd number of derivative for each row in the crossing vector  *)
 
VBlock$pdconf = {{pdseto}, {pdseto}, {pdsete}, {pdseto}, {pdseto}, {pdseto}, 
     {pdseto}, {pdseto}, {pdseto}, {pdsete}, {pdsete}, {pdsete}, {pdsete}, 
     {pdsete}, {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdsete}, 
     {pdsete}, {pdsete}, {pdsete}, {pdsete}, {pdseto}, {pdsete}, {pdsete}, 
     {pdsete}, {pdsete}, {pdseto}, {pdseto}, {pdseto}, {pdsete}, {pdsete}, 
     {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdsete}, {pdsete}, {pdsete}, 
     {pdseto}, {pdsete}, {pdseto}, {pdsete}, {pdsete}, {pdseto}, {pdseto}, 
     {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdsete}, {pdsete}, {pdseto}, 
     {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdseto}, 
     {pdseto}, {pdsete}, {pdsete}, {pdsete}, {pdseto}, {pdseto}, {pdseto}, 
     {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdsete}, {pdsete}, {pdsete}, 
     {pdseto}, {pdseto}, {pdseto}, {pdseto}, {pdsete}, {pdseto}}
 
  (* the cross vector for identity *)
 
VBlock$Identity = {{0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {Hp[s, s, t4, t4, 0]}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {Fp[t4, t4, t4, t4, 0]}, {0}, {0}, {0}, {0}, {Hp[t, t, t4, t4, 0]}, {0}, 
     {0}, {0}, {0}, {Hp[t4, t4, t4, t4, 0]}, {0}, {0}, {0}, {0}, 
     {Hp[s, s, t, t, 0]}, {0}, {0}, {0}, {0}, {0}, {Hp[t, t, t, t, 0]}, {0}, 
     {0}, {Hp[s, s, v, v, 0]}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {Fp[v, v, t4, t4, 0]}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
     {Fp[t, t, t4, t4, 0]}, {0}, {0}, {Hp[v, v, t, t, 0]}, {0}, {0}, 
     {Fp[t, t, t, t, 0]}, {0}, {0}, {Fp[v, v, t, t, 0]}, {Fp[s, s, v, v, 0]}, 
     {0}, {0}, {Hp[v, v, t4, t4, 0]}, {Fp[s, s, t4, t4, 0]}, {0}, 
     {Fp[v, v, v, v, 0]}, {Fp[s, s, t, t, 0]}, {Hp[v, v, v, v, 0]}, 
     {Fp[s, s, s, s, 0]}}

